Permutations avoiding bipartite partially ordered patterns have a regular insertion encoding

We prove that any class of permutations defined by avoiding a partially ordered pattern (POP) with height at most two has a regular insertion encoding and thus has a rational generating function. Then, we use Combinatorial Exploration to find combinatorial specifications and generating functions for hundreds of other permutation classes defined by avoiding a size 5 POP, allowing us to resolve several conjectures of Gao and Kitaev and of Chen and Lin.

==> anc/POP-gist.sage <==
"""
A code snippet to accompany the paper: <insert link>

Code to check whether a finitely based permutation class is a POP class. 

Install (in a sage terminal):
    sage: pip install permuta

Note: you need to restart a sage terminal to use installed packages

Example:
    sage: load('POP-gist.sage')
    sage: basis = ((0, 1, 2, 3), (0, 3, 2, 1))
    sage: is_pop_class(basis)
    False
    sage: basis = ((0, 1, 2, 3),)
    sage: is_pop_class(basis)
    True
    sage: elms = [0,1,2,3]
    sage: rels = [[0, 1], [1, 2], [2, 3]]
    sage: poset = Poset([elms, rels])
    sage: pop_to_basis(poset)
    (Perm((0, 1, 2, 3)),)
    sage: rels = [[0, 1], [0, 2], [0, 3]]
    sage: poset = Poset([elms, rels])
    sage: pop_to_basis(poset)
    (Perm((0, 1, 2, 3)),
    Perm((0, 1, 3, 2)),
    Perm((0, 2, 1, 3)),
    Perm((0, 2, 3, 1)),
    Perm((0, 3, 1, 2)),
    Perm((0, 3, 2, 1)))
    sage: basis = ((0, 1, 2, 3),)
    sage: basis_to_pop(basis)
    Finite poset containing 4 elements
    sage: basis = ((0, 1, 2, 3), (0, 3, 2, 1))
    sage: basis_to_pop(basis)
    ValueError: Av(((0, 1, 2, 3), (0, 3, 2, 1))) is not a POP class. 

"""
from itertools import product
from typing import Tuple

from permuta import Perm

Basis = Tuple[Perm, ...]


def pop_to_basis(poset: Poset) -> Basis:
    """
    Return the basis that is implied by the labelled poset.

    Args:
        poset: a sage.combinat.posets.posets.Poset
               labelled with 0, ..., n

    Returns:
        a Tuple[Perm, ...] that is the basis implied by the poset
    """
    return tuple(sorted(map(Perm.inverse, poset.linear_extensions())))


def poset_intersection(poset: Poset, other: Poset) -> Poset:
    """
    Return the poset that comes from intersecting the relations.

    Args:
        poset: a sage.combinat.posets.posets.Poset
        other: a sage.combinat.posets.posets.Poset

    Returns:
        the sage.combinat.posets.posets.Poset that is the intersection
        of poset and other
    """

    return Poset(
        (
            range(min(len(poset), len(other))),
            set(map(tuple, poset.relations())).intersection(
                map(tuple, other.relations())
            ),
        )
    )


def perm_to_chain(perm) -> Poset:
    """
    Return the chain implied by a single perm.

    Args:
        perm: a permuta.Perm

    Returns:
        the sage.combinat.posets.posets.Poset that is the chain implied by
        the perm.
    """
    relations = [
        (idx1, idx2)
        for (idx1, val1), (idx2, val2) in product(enumerate(perm), enumerate(perm))
        if val1 < val2
    ]
    return Poset((range(len(perm)), relations))


def basis_to_pop(basis: Basis) -> Poset:
    """
    Return the intersection of the chains that each permutation
    in the basis implies. If Av(basis) is a POP class then this
    must be its associated poset (Theorem 1.1).

    Args:
        basis: an iterable of permuta.Perm

    Returns:
        the sage.combinat.posets.posets.Poset that is the
        interection of the chains in the basis

    Raises:
        ValueError: If Av(basis) is not a POP class
    """
    if basis:
        res = perm_to_chain(basis[0])
        for perm in basis[1:]:
            res = poset_intersection(res, perm_to_chain(perm))
        if tuple(sorted(basis)) != pop_to_basis(res):
            raise ValueError(f"Av({basis}) is not a POP class. ")
        return res
    return Poset()


def is_pop_class(basis: Basis) -> bool:
    """
    Return True if a a basis can be defined as a POP.
    Theorem 1.1 says that if Av(basis) is a POP class then its
    associated poset is the intersection of the chains coming
    from the permutations in basis.

    Args:
        basis: a sorted tuple of permuta.Perm

    Returns:
        This returns True if Av(basis) is a POP class.
    """
    try:
        return tuple(sorted(pop_to_basis(basis_to_pop(basis)))) == tuple(sorted(basis))
    except ValueError:
        return False


==> anc/size-5-zig-zag-data.txt <==
==============================
(2*x^5+x^4-3*x^3+x^2+4*x-1)/(4*x^5+4*x^4-5*x^3-2*x^2+5*x-1)
	[2, 4, 1, 5, 3] 01234_01243_01324_02134_02143_03142_10234_10243_10324_12034_12043_13042_20134_20143_21034_21043
==============================
(2*x^5-8*x^3-2*x^2+5*x-1)/(6*x^5+8*x^4-8*x^3-6*x^2+6*x-1)
	[1, 4, 2, 5, 3] 01234_01243_01324_02134_02143_10234_10243_10324_12034_12043_20134_20143_21034_21043_30142_31042
==============================
(2*x^4-7*x^3+5*x^2-5*x+1)/(x-1)/(6*x^3-4*x^2+5*x-1)
	[2, 5, 1, 4, 3] 01234_01243_01342_02134_02143_03124_10234_10243_10342_12034_12043_13024_20134_20143_21034_21043
==============================
-(x-1)*(6*x^4-9*x^3+10*x^2-6*x+1)/(2*x^6-14*x^5+26*x^4-31*x^3+22*x^2-8*x+1)
	[1, 4, 3, 5, 2] 01234_01243_02134_02143_03124_10234_10243_12034_12043_13024_20134_20143_21034_21043_30142_31042
==============================
(2*x^3-4*x^2+5*x-1)/(4*x^3-8*x^2+6*x-1)
	[1, 5, 2, 4, 3] 01234_01243_01342_02134_02143_10234_10243_10342_12034_12043_20134_20143_21034_21043_30124_31024
==============================
(x-1)*(2*x^5-4*x^4-3*x^3+9*x^2-6*x+1)/(4*x^6-10*x^5-4*x^4+23*x^3-21*x^2+8*x-1)
	[1, 5, 3, 4, 2] 01234_01243_02134_02143_03142_10234_10243_12034_12043_13042_20134_20143_21034_21043_30124_31024
==============================
(3*x-1)*(2*x^2-4*x+1)/(4*x-1)/(2*x-1)^2
	[1, 2, 3, 4, 5] 02143_03142_03241_04132_04231_12043_13042_13240_14032_14230_23041_23140_24031_24130_34021_34120
	[1, 2, 3, 5, 4] 02134_03124_03214_04123_04213_12034_13024_13204_14023_14203_23014_23104_24013_24103_34012_34102
	[1, 3, 2, 4, 5] 01243_01342_01432_02341_02431_10243_10342_10432_12340_12430_20341_20431_21340_21430_30421_31420
	[3, 2, 1, 4, 5] 02143_03142_03241_04132_04231_04321_12043_13042_13240_14032_14230_14320_23041_23140_24031_24130
	[2, 1, 3, 5, 4] 20134_21034_30124_30214_31024_31204_32014_32104_40123_40213_41023_41203_42013_42103_43012_43102
	[2, 3, 1, 5, 4] 01234_01324_01423_02314_02413_03412_10234_10324_10423_12304_12403_13402_20314_20413_21304_21403
==============================
(3*x-1)^3*(-1+x)^3/(2*x-1)/(35*x^5-89*x^4+92*x^3-46*x^2+11*x-1)
	[1, 3, 2, 5, 4] 01234_01324_01423_02314_02413_10234_10324_10423_12304_12403_20314_20413_21304_21403_30412_31402
	[1, 5, 4, 3, 2] 01324_01423_02314_02413_03412_10324_10423_12304_12403_13402_20314_20413_21304_21403_30214_31204
==============================
(x-1)*(7*x^3-14*x^2+7*x-1)/(2*x-1)/(9*x^3-14*x^2+7*x-1)
	[1, 2, 4, 5, 3] 02314_03124_03214_04123_04213_12304_13024_13204_14023_14203_23014_23104_24013_24103_34012_34102
	[2, 3, 1, 4, 5] 01243_01342_01432_02341_02431_03421_10243_10342_10432_12340_12430_13420_20341_20431_21340_21430
==============================
(x^5+5*x^4-13*x^3+15*x^2-7*x+1)/(11*x^4-24*x^3+21*x^2-8*x+1)
	[2, 5, 1, 3, 4] 01324_01423_01432_02314_02413_03214_10324_10423_10432_12304_12403_13204_20314_20413_21304_21403
==============================
(4*x^4-16*x^3+16*x^2-7*x+1)/(12*x^4-28*x^3+22*x^2-8*x+1)
	[1, 4, 3, 2, 5] 03142_03241_04123_04132_04231_13042_13240_14023_14032_14230_23041_23140_24031_24130_32041_32140
	[3, 4, 1, 2, 5] 02341_03142_03241_04123_04132_04231_12340_13042_13240_14023_14032_14230_23041_23140_24031_24130
	[1, 5, 2, 3, 4] 01324_01423_01432_02314_02413_10324_10423_10432_12304_12403_20314_20413_21304_21403_30214_31204
==============================
-(x+1)*(3*x-1)^2*(2*x-1)^2*(x-1)^4/(8*x^10-158*x^9+414*x^8-482*x^7+149*x^6+294*x^5-413*x^4+248*x^3-81*x^2+14*x-1)
	[3, 2, 1, 5, 4] 02134_03124_03214_04123_04213_04312_12034_13024_13204_14023_14203_14302_23014_23104_24013_24103
==============================
(3*x-1)*(5*x^2-5*x+1)*(x-1)^2/(2*x-1)/(19*x^4-37*x^3+28*x^2-9*x+1)
	[1, 3, 4, 5, 2] 01324_01423_02314_02413_03214_10324_10423_12304_12403_13204_20314_20413_21304_21403_30412_31402
==============================
-(2*x^3-x^2-4*x+1)/(2*x^5+2*x^4-4*x^3-2*x^2+5*x-1)
	[2, 4, 1, 3, 5] 01342_01423_01432_02341_02431_03241_10342_10423_10432_12340_12430_13240_20341_20431_21340_21430
==============================
-(5*x^3-5*x^2+5*x-1)/(2*x^4-8*x^3+9*x^2-6*x+1)
	[1, 4, 2, 3, 5] 01342_01423_01432_02341_02431_10342_10423_10432_12340_12430_20341_20431_21340_21430_30241_31240
==============================
(2*x^6-13*x^5+39*x^4-48*x^3+30*x^2-9*x+1)/(x-1)/(2*x-1)/(2*x^4-13*x^3+15*x^2-7*x+1)
	[3, 1, 2, 5, 4] 20134_21034_30124_30214_31024_31204_32014_32104_40123_40213_40312_41023_41203_41302_42013_42103
==============================
(x-1)*(x^4-4*x^3+9*x^2-6*x+1)/(2*x^5-11*x^4+24*x^3-21*x^2+8*x-1)
	[1, 3, 5, 4, 2] 01342_01432_02341_02431_03241_10342_10432_12340_12430_13240_20341_20431_21340_21430_30421_31420
==============================
(x-1)*(5*x^3-9*x^2+6*x-1)/(12*x^4-25*x^3+21*x^2-8*x+1)
	[1, 4, 5, 3, 2] 01342_01432_02341_02431_03421_10342_10432_12340_12430_13420_20341_20431_21340_21430_30241_31240
==============================
-(2*x-1)*(x+1)*(3*x^3-5*x^2+5*x-1)/(4*x^6-10*x^5+12*x^4+3*x^3-13*x^2+7*x-1)
	[3, 5, 1, 2, 4] 02314_03124_03214_04123_04132_04213_12304_13024_13204_14023_14032_14203_23014_23104_24013_24103
==============================
-(x+1)*(2*x-1)*(x^3-3*x^2+4*x-1)^2/(4*x^9-26*x^8+40*x^7-51*x^6+40*x^5+17*x^4-54*x^3+36*x^2-10*x+1)
	[1, 5, 3, 2, 4] 03124_03214_04123_04132_04213_13024_13204_14023_14032_14203_23014_23104_24013_24103_32014_32104
==============================
-(x+1)*(2*x-1)*(3*x-1)^2*(x-1)^6/(30*x^11-54*x^10+344*x^9-619*x^8+492*x^7-4*x^6-428*x^5+470*x^4-260*x^3+82*x^2-14*x+1)
	[1, 5, 4, 2, 3] 03124_03214_04123_04213_04312_13024_13204_14023_14203_14302_23014_23104_24013_24103_32014_32104
==============================
(x^5-4*x^4-3*x^3+9*x^2-6*x+1)/(4*x^5-5*x^4-9*x^3+14*x^2-7*x+1)
	[3, 5, 2, 1, 4] 20314_21304_30124_30214_31024_31204_32014_32104_40123_40132_40213_41023_41032_41203_42013_42103
==============================
-(4*x^3+4*x^2+3*x-1)/(4*x^4-2*x^2-4*x+1)
	[2, 5, 3, 1, 4] 23014_23104_30124_30214_31024_31204_32014_32104_40123_40132_40213_41023_41032_41203_42013_42103

==> anc/size-6-zig-zag-data.txt <==
==============================
-(x^27-2*x^26-3*x^25+4*x^24-x^23-12*x^22-x^21+58*x^20+134*x^19+189*x^18+153*x^17+177*x^16+443*x^15+609*x^14+508*x^13+26*x^12-463*x^11-473*x^10-262*x^9+55*x^8+126*x^7+52*x^6+18*x^5-40*x^4+6*x^3-8*x^2+7*x-1)/(x^28-3*x^27-x^26+8*x^25+2*x^24+12*x^23+32*x^22+33*x^21+2*x^20-49*x^19-147*x^18-155*x^17-151*x^16-474*x^15-795*x^14-953*x^13-572*x^12+148*x^11+433*x^10+423*x^9+72*x^8-106*x^7-63*x^6-56*x^5+46*x^4-10*x^3+14*x^2-8*x+1)
	[3, 6, 2, 5, 1, 4] 012345_012354_012435_012453_012534_012543_013245_013254_013425_013524_014235_014325_021345_021354_021435_021453_021534_021543_023145_023154_024135_031245_031254_032145_032154_102345_102354_102435_102453_102534_102543_103245_103254_103425_103524_104235_104325_120345_120354_120435_120453_120534_120543_130245_130254_201345_201354_201435_201453_201534_201543_210345_210354_210435_210453_210534_210543_301452_301542_310452_310542
==============================
-(2*x^22+22*x^21+55*x^20-107*x^19-522*x^18-235*x^17+1059*x^16+1275*x^15-182*x^14-1051*x^13-544*x^12+213*x^11+377*x^10-18*x^9-213*x^8-8*x^7+128*x^6-7*x^5-45*x^4-10*x^3+28*x^2-10*x+1)/(4*x^22+6*x^21-74*x^20-97*x^19+384*x^18+587*x^17-608*x^16-1317*x^15-147*x^14+866*x^13+633*x^12-37*x^11-397*x^10-94*x^9+227*x^8+77*x^7-156*x^6-23*x^5+46*x^4+31*x^3-37*x^2+11*x-1)
	[3, 6, 2, 4, 1, 5] 012345_012354_012435_012453_012534_012543_013245_013254_013425_013524_014235_014325_021345_021354_021435_021453_021534_021543_023415_023514_024315_031425_031524_032415_032514_102345_102354_102435_102453_102534_102543_103245_103254_103425_103524_104235_104325_120345_120354_120435_120453_120534_120543_130425_130524_201345_201354_201435_201453_201534_201543_210345_210354_210435_210453_210534_210543_301452_301542_310452_310542
==============================
-(10*x^19+19*x^18-x^17+54*x^16+165*x^15+131*x^14-86*x^13-112*x^12-23*x^11+81*x^10+170*x^9-40*x^8-47*x^7-32*x^6+13*x^5+28*x^4-20*x^2+9*x-1)/(6*x^20-34*x^18-4*x^17-16*x^16-122*x^15-162*x^14+127*x^13+211*x^12+108*x^11-5*x^10-244*x^9+11*x^8+48*x^7+52*x^6+x^5-34*x^4-14*x^3+28*x^2-10*x+1)
	[3, 6, 1, 5, 2, 4] 012345_012354_012435_012453_012534_012543_013245_013254_013425_013524_014235_014325_021345_021354_021435_021453_021534_021543_031452_031542_102345_102354_102435_102453_102534_102543_103245_103254_103425_103524_104235_104325_120345_120354_120435_120453_120534_120543_130452_130542_201345_201354_201435_201453_201534_201543_203145_203154_204135_210345_210354_210435_210453_210534_210543_301245_301254_302145_302154_310245_310254
==============================
-(4*x^24+20*x^23-71*x^22-536*x^21-885*x^20-220*x^19+717*x^18+878*x^17+605*x^16+389*x^15+310*x^14-38*x^13-412*x^12-183*x^11+50*x^10+30*x^9+x^8+31*x^7+8*x^6+15*x^5-40*x^4+3*x^3+20*x^2-9*x+1)/(4*x^25+22*x^24-18*x^23-173*x^22+122*x^21+868*x^20+622*x^19-382*x^18-719*x^17-507*x^16-325*x^15-448*x^14-210*x^13+416*x^12+307*x^11-6*x^10-41*x^9-11*x^8-46*x^7-3*x^6-38*x^5+49*x^4+11*x^3-28*x^2+10*x-1)
	[3, 6, 1, 4, 2, 5] 012345_012354_012435_012453_012534_012543_013245_013254_013425_013524_014235_014325_021345_021354_021435_021453_021534_021543_031452_031542_102345_102354_102435_102453_102534_102543_103245_103254_103425_103524_104235_104325_120345_120354_120435_120453_120534_120543_130452_130542_201345_201354_201435_201453_201534_201543_203415_203514_204315_210345_210354_210435_210453_210534_210543_301425_301524_302415_302514_310425_310524
==============================
-(3*x^9-19*x^8+3*x^7+65*x^6-8*x^5-44*x^4+4*x^3+20*x^2-9*x+1)/(3*x^10-13*x^9+19*x^8+25*x^7-84*x^6-18*x^5+54*x^4+10*x^3-28*x^2+10*x-1)
	[3, 5, 2, 4, 1, 6] 012345_012354_012435_012453_012534_012543_013245_013254_013452_013542_014253_014352_021345_021354_021435_021453_021534_021543_023451_023541_024351_031452_031542_032451_032541_102345_102354_102435_102453_102534_102543_103245_103254_103452_103542_104253_104352_120345_120354_120435_120453_120534_120543_130452_130542_201345_201354_201435_201453_201534_201543_210345_210354_210435_210453_210534_210543_301425_301524_310425_310524
==============================
-(20*x^19+4*x^18-123*x^17-175*x^16+85*x^15+240*x^14-x^13-179*x^12-54*x^11-46*x^10+73*x^9+239*x^8-269*x^7-33*x^6+197*x^5-94*x^4-27*x^3+37*x^2-11*x+1)/(12*x^20-20*x^19-81*x^18+31*x^17+253*x^16+59*x^15-282*x^14-131*x^13+166*x^12+37*x^11+92*x^10+72*x^9-413*x^8+275*x^7+155*x^6-279*x^5+84*x^4+56*x^3-47*x^2+12*x-1)
	[3, 5, 1, 6, 2, 4] 012345_012354_012435_012453_012534_012543_013245_013254_013452_013542_014253_014352_021345_021354_021435_021453_021534_021543_031425_031524_102345_102354_102435_102453_102534_102543_103245_103254_103452_103542_104253_104352_120345_120354_120435_120453_120534_120543_130425_130524_201345_201354_201435_201453_201534_201543_203145_203154_204153_210345_210354_210435_210453_210534_210543_301245_301254_302145_302154_310245_310254
==============================
-(8*x^16+32*x^15+56*x^14+50*x^13-4*x^11+9*x^10-141*x^9-51*x^8+247*x^7-12*x^6-198*x^5+95*x^4+45*x^3-46*x^2+12*x-1)/(2*x-1)/(2*x^16+4*x^15-x^14-16*x^13-39*x^12-26*x^11-x^10-36*x^9+45*x^8+121*x^7-80*x^6-91*x^5+97*x^4+12*x^3-35*x^2+11*x-1)
	[3, 5, 1, 4, 2, 6] 012345_012354_012435_012453_012534_012543_013245_013254_013452_013542_014253_014352_021345_021354_021435_021453_021534_021543_031425_031524_102345_102354_102435_102453_102534_102543_103245_103254_103452_103542_104253_104352_120345_120354_120435_120453_120534_120543_130425_130524_201345_201354_201435_201453_201534_201543_203451_203541_204351_210345_210354_210435_210453_210534_210543_301452_301542_302451_302541_310452_310542
==============================
-(20*x^32+220*x^31+1001*x^30+2508*x^29+3824*x^28+3347*x^27-193*x^26-6576*x^25-11583*x^24-9668*x^23-2421*x^22+4902*x^21+10584*x^20+8823*x^19-3420*x^18-11460*x^17-6222*x^16+1343*x^15+5421*x^14+5716*x^13-382*x^12-4551*x^11-1326*x^10+1104*x^9+647*x^8+392*x^7-246*x^6-351*x^5+169*x^4+62*x^3-56*x^2+13*x-1)/(8*x^33+64*x^32+134*x^31-222*x^30-1575*x^29-3451*x^28-4404*x^27-2925*x^26+2501*x^25+9672*x^24+11341*x^23+6229*x^22-291*x^21-8085*x^20-12049*x^19-1979*x^18+10132*x^17+8211*x^16+1391*x^15-3345*x^14-6880*x^13-2104*x^12+4613*x^11+2411*x^10-791*x^9-573*x^8-652*x^7+45*x^6+512*x^5-137*x^4-108*x^3+68*x^2-14*x+1)
	[2, 4, 1, 6, 3, 5] 012345_012354_012435_012453_012534_012543_013245_013254_021345_021354_021435_021453_021534_021543_031425_031452_031524_031542_041523_041532_102345_102354_102435_102453_102534_102543_103245_103254_120345_120354_120435_120453_120534_120543_130425_130452_130524_130542_140523_140532_201345_201354_201435_201453_201534_201543_210345_210354_210435_210453_210534_210543_230415_230514_240513_301425_301524_310425_310524_320415_320514
==============================
(4*x^18+18*x^17+38*x^16+53*x^15+25*x^14-5*x^13+77*x^12-71*x^11-392*x^10+149*x^9+589*x^8-311*x^7-403*x^6+357*x^5+44*x^4-155*x^3+72*x^2-14*x+1)/(8*x^18+34*x^17+65*x^16+89*x^15+26*x^14-100*x^13+117*x^12+199*x^11-510*x^10-204*x^9+849*x^8-94*x^7-681*x^6+363*x^5+156*x^4-216*x^3+85*x^2-15*x+1)
	[2, 4, 1, 5, 3, 6] 012345_012354_012435_012453_012534_012543_013245_013254_021345_021354_021435_021453_021534_021543_031425_031452_031524_031542_041523_041532_102345_102354_102435_102453_102534_102543_103245_103254_120345_120354_120435_120453_120534_120543_130425_130452_130524_130542_140523_140532_201345_201354_201435_201453_201534_201543_210345_210354_210435_210453_210534_210543_230451_230541_240531_301452_301542_310452_310542_320451_320541
==============================
-(20*x^21+92*x^20-132*x^19-1228*x^18-776*x^17+5148*x^16+7476*x^15-6480*x^14-13838*x^13+7300*x^12+15016*x^11-8426*x^10-9697*x^9+7747*x^8+2569*x^7-4175*x^6+796*x^5+778*x^4-530*x^3+144*x^2-19*x+1)/(12*x^22+32*x^21-196*x^20-648*x^19+876*x^18+4304*x^17-424*x^16-11780*x^15-1599*x^14+19408*x^13+1112*x^12-21970*x^11+3253*x^10+15860*x^9-6861*x^8-5680*x^7+5082*x^6-292*x^5-1208*x^4+658*x^3-162*x^2+20*x-1)
	[1, 4, 2, 5, 3, 6] 012345_012354_012435_012453_012534_012543_013245_013254_021345_021354_021435_021453_021534_021543_031452_031542_102345_102354_102435_102453_102534_102543_103245_103254_120345_120354_120435_120453_120534_120543_130452_130542_201345_201354_201435_201453_201534_201543_210345_210354_210435_210453_210534_210543_230451_230541_301425_301452_301524_301542_310425_310452_310524_310542_320451_320541_401523_401532_410523_410532_420531
==============================
-(8*x^14-26*x^13+24*x^12-24*x^11+15*x^10+107*x^9-236*x^8+274*x^7-396*x^6+532*x^5-462*x^4+246*x^3-79*x^2+14*x-1)/(6*x^15-28*x^14+43*x^13-44*x^12+34*x^11+48*x^10-281*x^9+453*x^8-561*x^7+771*x^6-874*x^5+658*x^4-314*x^3+92*x^2-15*x+1)
	[3, 4, 2, 6, 1, 5] 012345_012354_012435_012453_012534_012543_013425_013452_013524_013542_014523_014532_021345_021354_021435_021453_021534_021543_023415_023514_024513_031425_031524_032415_032514_102345_102354_102435_102453_102534_102543_103425_103452_103524_103542_104523_104532_120345_120354_120435_120453_120534_120543_130425_130524_201345_201354_201435_201453_201534_201543_210345_210354_210435_210453_210534_210543_301245_301254_310245_310254
==============================
-(8*x^11-30*x^10+88*x^9-101*x^8-66*x^7+397*x^6-628*x^5+549*x^4-289*x^3+90*x^2-15*x+1)/(4*x^12-28*x^11+96*x^10-166*x^9+51*x^8+346*x^7-838*x^6+1034*x^5-780*x^4+367*x^3-104*x^2+16*x-1)
	[3, 4, 2, 5, 1, 6] 012345_012354_012435_012453_012534_012543_013425_013452_013524_013542_014523_014532_021345_021354_021435_021453_021534_021543_023451_023541_024531_031452_031542_032451_032541_102345_102354_102435_102453_102534_102543_103425_103452_103524_103542_104523_104532_120345_120354_120435_120453_120534_120543_130452_130542_201345_201354_201435_201453_201534_201543_210345_210354_210435_210453_210534_210543_301245_301254_310245_310254
==============================
(4*x^15-20*x^14+57*x^13-133*x^12+244*x^11-265*x^10+29*x^9+501*x^8-1104*x^7+1402*x^6-1235*x^5+767*x^4-330*x^3+93*x^2-15*x+1)/(4*x^15-32*x^14+119*x^13-267*x^12+406*x^11-261*x^10-328*x^9+1288*x^8-2111*x^7+2316*x^6-1827*x^5+1036*x^4-411*x^3+107*x^2-16*x+1)
	[3, 4, 1, 6, 2, 5] 012345_012354_012435_012453_012534_012543_013425_013452_013524_013542_014523_014532_021345_021354_021435_021453_021534_021543_031245_031254_102345_102354_102435_102453_102534_102543_103425_103452_103524_103542_104523_104532_120345_120354_120435_120453_120534_120543_130245_130254_201345_201354_201435_201453_201534_201543_203415_203514_204513_210345_210354_210435_210453_210534_210543_301425_301524_302415_302514_310425_310524
==============================
-(6*x^7-32*x^6+47*x^5-66*x^4+50*x^3-32*x^2+10*x-1)*(x-1)^2/(6*x^10-37*x^9+128*x^8-256*x^7+358*x^6-377*x^5+292*x^4-168*x^3+64*x^2-13*x+1)
	[3, 4, 1, 5, 2, 6] 012345_012354_012435_012453_012534_012543_013425_013452_013524_013542_014523_014532_021345_021354_021435_021453_021534_021543_031245_031254_102345_102354_102435_102453_102534_102543_103425_103452_103524_103542_104523_104532_120345_120354_120435_120453_120534_120543_130245_130254_201345_201354_201435_201453_201534_201543_203451_203541_204531_210345_210354_210435_210453_210534_210543_301452_301542_302451_302541_310452_310542
==============================
-(16*x^32-152*x^31+452*x^30+28*x^29-3018*x^28+6826*x^27-4475*x^26-8749*x^25+28331*x^24-41742*x^23+32058*x^22+4978*x^21-38160*x^20+25253*x^19+43233*x^18-136544*x^17+207103*x^16-227699*x^15+208780*x^14-177831*x^13+152963*x^12-136460*x^11+121029*x^10-99827*x^9+73186*x^8-46508*x^7+24995*x^6-11001*x^5+3814*x^4-992*x^3+180*x^2-20*x+1)/(8*x^33-92*x^32+374*x^31-392*x^30-1744*x^29+6861*x^28-9273*x^27-970*x^26+26082*x^25-53992*x^24+62193*x^23-31030*x^22-26041*x^21+51914*x^20+3032*x^19-130154*x^18+268991*x^17-353769*x^16+362766*x^15-324417*x^14+278947*x^13-245843*x^12+221580*x^11-193386*x^10+154277*x^9-108617*x^8+66028*x^7-33838*x^6+14174*x^5-4673*x^4+1155*x^3-199*x^2+21*x-1)
	[2, 6, 3, 4, 1, 5] 012345_012354_012435_012453_012534_012543_013425_013524_021345_021354_021435_021453_021534_021543_023415_023514_031245_031254_031425_031524_032415_032514_041235_041325_042315_102345_102354_102435_102453_102534_102543_103425_103524_120345_120354_120435_120453_120534_120543_130245_130254_130425_130524_140235_140325_201345_201354_201435_201453_201534_201543_210345_210354_210435_210453_210534_210543_301452_301542_310452_310542
==============================
-(8*x^17-4*x^16-58*x^15+54*x^14+55*x^13+18*x^12-71*x^11-96*x^10+77*x^9+226*x^8-329*x^7+244*x^6-259*x^5+275*x^4-178*x^3+66*x^2-13*x+1)/(4*x^18-12*x^17-24*x^16+96*x^15-35*x^14-43*x^13-99*x^12+69*x^11+124*x^10+70*x^9-466*x^8+517*x^7-427*x^6+456*x^5-413*x^4+234*x^3-78*x^2+14*x-1)
	[2, 4, 3, 6, 1, 5] 012345_012354_012435_012453_012534_012543_013425_013524_021345_021354_021435_021453_021534_021543_023415_023514_031425_031452_031524_031542_032415_032514_041523_041532_042513_102345_102354_102435_102453_102534_102543_103425_103524_120345_120354_120435_120453_120534_120543_130425_130452_130524_130542_140523_140532_201345_201354_201435_201453_201534_201543_210345_210354_210435_210453_210534_210543_301245_301254_310245_310254
==============================
(-1+x)*(12*x^16+34*x^15+90*x^14+64*x^13-49*x^12+480*x^11-1013*x^10+1772*x^9-2491*x^8+2794*x^7-2529*x^6+1810*x^5-993*x^4+398*x^3-106*x^2+16*x-1)/(8*x^17+20*x^16+74*x^15+100*x^14-502*x^13+1565*x^12-3448*x^11+5764*x^10-8032*x^9+9149*x^8-8548*x^7+6484*x^6-3906*x^5+1811*x^4-612*x^3+138*x^2-18*x+1)
	[2, 5, 1, 4, 3, 6] 012345_012354_012435_012453_012534_012543_013425_013524_021345_021354_021435_021453_021534_021543_031245_031254_031452_031542_041253_041352_102345_102354_102435_102453_102534_102543_103425_103524_120345_120354_120435_120453_120534_120543_130245_130254_130452_130542_140253_140352_201345_201354_201435_201453_201534_201543_210345_210354_210435_210453_210534_210543_230451_230541_240351_301452_301542_310452_310542_320451_320541
==============================
-(12*x^20-42*x^19+161*x^18-426*x^17+782*x^16-1245*x^15+1946*x^14-2807*x^13+3338*x^12-3441*x^11+3858*x^10-5280*x^9+7109*x^8-7798*x^7+6548*x^6-4134*x^5+1925*x^4-637*x^3+140*x^2-18*x+1)/(8*x^21-42*x^20+151*x^19-452*x^18+955*x^17-1604*x^16+2557*x^15-3922*x^14+5230*x^13-5792*x^12+6034*x^11-7352*x^10+10152*x^9-12677*x^8+12649*x^7-9726*x^6+5679*x^5-2463*x^4+762*x^3-157*x^2+19*x-1)
	[1, 6, 3, 4, 2, 5] 012345_012354_012435_012453_012534_012543_013425_013524_021345_021354_021435_021453_021534_021543_031452_031542_102345_102354_102435_102453_102534_102543_103425_103524_120345_120354_120435_120453_120534_120543_130452_130542_201345_201354_201435_201453_201534_201543_203415_203514_210345_210354_210435_210453_210534_210543_301245_301254_301425_301524_302415_302514_310245_310254_310425_310524_401235_401325_402315_410235_410325
==============================
-(4*x^13-8*x^12-14*x^11+212*x^10-824*x^9+1885*x^8-2945*x^7+3269*x^6-2608*x^5+1471*x^4-562*x^3+135*x^2-18*x+1)/(4*x^14-16*x^13+18*x^12+108*x^11-708*x^10+2080*x^9-3939*x^8+5304*x^7-5215*x^6+3759*x^5-1939*x^4+682*x^3-152*x^2+19*x-1)
	[1, 5, 2, 4, 3, 6] 012345_012354_012435_012453_012534_012543_013425_013524_021345_021354_021435_021453_021534_021543_031452_031542_102345_102354_102435_102453_102534_102543_103425_103524_120345_120354_120435_120453_120534_120543_130452_130542_201345_201354_201435_201453_201534_201543_210345_210354_210435_210453_210534_210543_230451_230541_301245_301254_301452_301542_310245_310254_310452_310542_320451_320541_401253_401352_410253_410352_420351
==============================
-(12*x^20-22*x^19-36*x^18+29*x^17+78*x^16-31*x^15+189*x^14-555*x^13+423*x^12-323*x^11+663*x^10-420*x^9-30*x^8-797*x^7+2196*x^6-2428*x^5+1517*x^4-583*x^3+137*x^2-18*x+1)/(8*x^21-28*x^20+8*x^19+52*x^18+42*x^17-185*x^16+205*x^15-553*x^14+913*x^13-659*x^12+596*x^11-794*x^10+359*x^9-459*x^8+2270*x^7-3953*x^6+3610*x^5-2004*x^4+705*x^3-154*x^2+19*x-1)
	[2, 4, 3, 5, 1, 6] 012345_012354_012435_012453_012534_012543_013452_013542_021345_021354_021435_021453_021534_021543_023451_023541_031425_031452_031524_031542_032451_032541_041523_041532_042531_102345_102354_102435_102453_102534_102543_103452_103542_120345_120354_120435_120453_120534_120543_130425_130452_130524_130542_140523_140532_201345_201354_201435_201453_201534_201543_210345_210354_210435_210453_210534_210543_301245_301254_310245_310254
==============================
-(16*x^17-16*x^16-20*x^15-8*x^14+184*x^13-136*x^12-789*x^11+2106*x^10-1793*x^9-1099*x^8+4515*x^7-5691*x^6+4309*x^5-2162*x^4+724*x^3-155*x^2+19*x-1)/(12*x^18-28*x^17+8*x^16-12*x^15+196*x^14-341*x^13-437*x^12+2433*x^11-3656*x^10+1328*x^9+4103*x^8-8581*x^7+8944*x^6-6036*x^5+2775*x^4-863*x^3+173*x^2-20*x+1)
	[1, 5, 3, 4, 2, 6] 012345_012354_012435_012453_012534_012543_013452_013542_021345_021354_021435_021453_021534_021543_031425_031524_102345_102354_102435_102453_102534_102543_103452_103542_120345_120354_120435_120453_120534_120543_130425_130524_201345_201354_201435_201453_201534_201543_203451_203541_210345_210354_210435_210453_210534_210543_301245_301254_301452_301542_302451_302541_310245_310254_310452_310542_401253_401352_402351_410253_410352
==============================
-(16*x^20+232*x^19+349*x^18-996*x^17-1152*x^16+1869*x^15+1163*x^14-1526*x^13-736*x^12+508*x^11+804*x^10-594*x^9+78*x^8+243*x^7-547*x^6+356*x^5+50*x^4-156*x^3+72*x^2-14*x+1)/(x-1)/(16*x^20+168*x^19+189*x^18-840*x^17-597*x^16+1825*x^15+497*x^14-1771*x^13-428*x^12+826*x^11+738*x^10-622*x^9+33*x^8+136*x^7-453*x^6+374*x^5+17*x^4-146*x^3+71*x^2-14*x+1)
	[4, 6, 2, 5, 1, 3] 012345_012354_012435_013245_013254_013425_014235_014253_014325_015234_015243_015324_021345_021354_021435_023145_023154_024135_024153_025134_025143_031245_031254_032145_032154_102345_102354_102435_103245_103254_103425_104235_104253_104325_105234_105243_105324_123045_123054_124035_124053_125034_125043_132045_132054_203145_203154_204135_204153_205134_205143_213045_213054_214035_214053_215034_215043_304152_305142_314052_315042
==============================
-(6*x^24-326*x^23-326*x^22+2844*x^21-10863*x^20+58992*x^19-191567*x^18+322123*x^17-162330*x^16-524526*x^15+1509411*x^14-2083556*x^13+1678620*x^12-495200*x^11-660999*x^10+1158844*x^9-1004072*x^8+594284*x^7-258001*x^6+83634*x^5-20110*x^4+3491*x^3-414*x^2+30*x-1)/(3*x^25-169*x^24+133*x^23+1574*x^22-8009*x^21+45432*x^20-180032*x^19+409111*x^18-466102*x^17-108495*x^16+1444699*x^15-2869664*x^14+3254354*x^13-2087105*x^12+83239*x^11+1476919*x^10-1905950*x^9+1466292*x^8-803193*x^7+328346*x^6-101176*x^5+23264*x^4-3878*x^3+443*x^2-31*x+1)
	[4, 6, 2, 3, 1, 5] 012345_012354_012435_013245_013254_013425_014235_014253_014325_015234_015243_015324_023145_023154_023415_024135_024153_024315_025134_025143_025314_034125_034215_035124_035214_102345_102354_102435_103245_103254_103425_104235_104253_104325_105234_105243_105324_123045_123054_124035_124053_125034_125043_134025_135024_203145_203154_204135_204153_205134_205143_213045_213054_214035_214053_215034_215043_304152_305142_314052_315042
==============================
-(16*x^16-288*x^15+1729*x^14-5333*x^13+8886*x^12-5448*x^11-9490*x^10+29772*x^9-42368*x^8+40037*x^7-27230*x^6+13583*x^5-4928*x^4+1263*x^3-216*x^2+22*x-1)/(x-1)/(x^17-170*x^15+1248*x^14-4244*x^13+7768*x^12-6054*x^11-5717*x^10+23506*x^9-36022*x^8+35654*x^7-25130*x^6+12898*x^5-4783*x^4+1245*x^3-215*x^2+22*x-1)
	[4, 6, 1, 5, 2, 3] 012345_012354_012435_013245_013254_013425_014235_014253_014325_015234_015243_015324_023145_023154_024135_024153_025134_025143_034152_035142_102345_102354_102435_103245_103254_103425_104235_104253_104325_105234_105243_105324_123045_123054_124035_124053_125034_125043_134052_135042_201345_201354_201435_203145_203154_204135_204153_205134_205143_213045_213054_214035_214053_215034_215043_301245_301254_302145_302154_312045_312054
==============================
-(266*x^24+54*x^23-4280*x^22+16950*x^21-34372*x^20+28632*x^19+48278*x^18-220935*x^17+445567*x^16-635264*x^15+751778*x^14-858790*x^13+1046794*x^12-1286404*x^11+1404074*x^10-1256137*x^9+891278*x^8-495005*x^7+213244*x^6-70383*x^5+17442*x^4-3137*x^3+386*x^2-29*x+1)/(133*x^25-239*x^24-2208*x^23+13042*x^22-36738*x^21+59341*x^20-26981*x^19-137366*x^18+456159*x^17-839274*x^16+1154921*x^15-1378014*x^14+1622951*x^13-1974450*x^12+2301091*x^11-2327977*x^10+1929777*x^9-1277736*x^8+667416*x^7-272237*x^6+85540*x^5-20267*x^4+3497*x^3-414*x^2+30*x-1)
	[4, 6, 1, 3, 2, 5] 012345_012354_012435_013245_013254_013425_014235_014253_014325_015234_015243_015324_023145_023154_024135_024153_025134_025143_034152_035142_102345_102354_102435_103245_103254_103425_104235_104253_104325_105234_105243_105324_123045_123054_124035_124053_125034_125043_134052_135042_203145_203154_203415_204135_204153_204315_205134_205143_205314_213045_213054_214035_214053_215034_215043_304125_304215_305124_305214_314025_315024
==============================
(x-1)*(2*x^9+32*x^8-42*x^7-68*x^6+106*x^5-3*x^4-65*x^3+43*x^2-11*x+1)*(2*x^3-8*x^2+6*x-1)^2/(8*x^17-80*x^16+566*x^15-2996*x^14+8576*x^13-9538*x^12-7195*x^11+31771*x^10-33207*x^9+5489*x^8+22119*x^7-27461*x^6+17222*x^5-6743*x^4+1709*x^3-273*x^2+25*x-1)
	[4, 6, 3, 5, 1, 2] 012345_012354_012435_013245_013254_021345_021354_021435_023145_023154_031245_031254_031425_032145_032154_041235_041253_041325_042135_042153_051234_051243_051324_052134_052143_120345_120354_120435_123045_123054_130245_130254_130425_132045_132054_140235_140253_140325_142035_142053_150234_150243_150324_152034_152043_230145_230154_231045_231054_240135_240153_241035_241053_250134_250143_251034_251043_340152_341052_350142_351042
==============================
-(225*x^15-21205*x^14+160212*x^13-556025*x^12+1161878*x^11-1637289*x^10+1650806*x^9-1230827*x^8+690433*x^7-293088*x^6+93742*x^5-22241*x^4+3795*x^3-440*x^2+31*x-1)/(225*x^16-13830*x^15+123647*x^14-523876*x^13+1339505*x^12-2304330*x^11+2831796*x^10-2575611*x^9+1769865*x^8-928192*x^7+372055*x^6-113176*x^5+25676*x^4-4207*x^3+470*x^2-32*x+1)
	[4, 5, 2, 3, 1, 6] 012345_012354_012453_013245_013254_013452_014235_014253_014352_015234_015243_015342_023145_023154_023451_024135_024153_024351_025134_025143_025341_034152_034251_035142_035241_102345_102354_102453_103245_103254_103452_104235_104253_104352_105234_105243_105342_123045_123054_124035_124053_125034_125043_134052_135042_203145_203154_204135_204153_205134_205143_213045_213054_214035_214053_215034_215043_304125_305124_314025_315024
==============================
-(463*x^14-5156*x^13+23467*x^12-63266*x^11+115590*x^10-152074*x^9+148421*x^8-108995*x^7+60480*x^6-25241*x^5+7805*x^4-1735*x^3+262*x^2-24*x+1)/(287*x^15-3635*x^14+19943*x^13-64661*x^12+141213*x^11-221858*x^10+259621*x^9-230407*x^8+156283*x^7-81019*x^6+31856*x^5-9337*x^4+1976*x^3-285*x^2+25*x-1)
	[4, 5, 1, 6, 2, 3] 012345_012354_012453_013245_013254_013452_014235_014253_014352_015234_015243_015342_023145_023154_024135_024153_025134_025143_034125_035124_102345_102354_102453_103245_103254_103452_104235_104253_104352_105234_105243_105342_123045_123054_124035_124053_125034_125043_134025_135024_201345_201354_201453_203145_203154_204135_204153_205134_205143_213045_213054_214035_214053_215034_215043_301245_301254_302145_302154_312045_312054
==============================
-(783*x^14-7671*x^13+35823*x^12-103960*x^11+203150*x^10-278222*x^9+274265*x^8-198025*x^7+105615*x^6-41565*x^5+11921*x^4-2422*x^3+330*x^2-27*x+1)/(783*x^13-5616*x^12+21972*x^11-58307*x^10+105132*x^9-129921*x^8+112352*x^7-69154*x^6+30506*x^5-9586*x^4+2096*x^3-303*x^2+26*x-1)/(x-1)^2
	[4, 5, 1, 3, 2, 6] 012345_012354_012453_013245_013254_013452_014235_014253_014352_015234_015243_015342_023145_023154_024135_024153_025134_025143_034125_035124_102345_102354_102453_103245_103254_103452_104235_104253_104352_105234_105243_105342_123045_123054_124035_124053_125034_125043_134025_135024_203145_203154_203451_204135_204153_204351_205134_205143_205341_213045_213054_214035_214053_215034_215043_304152_304251_305142_305241_314052_315042
==============================
(9*x^3-14*x^2+7*x-1)*(98*x^8-184*x^7+284*x^6-464*x^5+480*x^4-279*x^3+90*x^2-15*x+1)*(x-1)^2/(2*x-1)/(1106*x^12-5050*x^11+11642*x^10-19465*x^9+26370*x^8-28085*x^7+22220*x^6-12594*x^5+4988*x^4-1339*x^3+231*x^2-23*x+1)
	[4, 5, 3, 6, 1, 2] 012345_012354_012453_013245_013254_021345_021354_021453_023145_023154_031245_031254_031452_032145_032154_041235_041253_041352_042135_042153_051234_051243_051342_052134_052143_120345_120354_120453_123045_123054_130245_130254_130452_132045_132054_140235_140253_140352_142035_142053_150234_150243_150342_152034_152043_230145_230154_231045_231054_240135_240153_241035_241053_250134_250143_251034_251043_340125_341025_350124_351024
==============================
-(2*x-1)*(26270*x^14-205303*x^13+728371*x^12-1555604*x^11+2231834*x^10-2274126*x^9+1697377*x^8-943310*x^7+392578*x^6-121867*x^5+27804*x^4-4525*x^3+497*x^2-33*x+1)/(43468*x^16-384080*x^15+1629474*x^14-4356532*x^13+8080593*x^12-10897163*x^11+10984399*x^10-8421629*x^9+4961093*x^8-2254275*x^7+788256*x^6-210115*x^5+41902*x^4-6050*x^3+597*x^2-36*x+1)
	[2, 3, 1, 6, 4, 5] 012345_012354_013245_013254_014235_014253_015234_015243_023145_023154_024135_024153_025134_025143_034125_034152_035124_035142_045123_045132_102345_102354_103245_103254_104235_104253_105234_105243_123045_123054_124035_124053_125034_125043_134025_134052_135024_135042_145023_145032_203145_203154_204135_204153_205134_205143_213045_213054_214035_214053_215034_215043_234015_235014_245013_304125_305124_314025_315024_324015_325014
==============================
-(x-1)*(3*x-1)*(2*x^2-4*x+1)*(4*x-1)^3*(2*x-1)^6/(19968*x^14-150592*x^13+552752*x^12-1245534*x^11+1883722*x^10-2007637*x^9+1553289*x^8-887521*x^7+377165*x^6-118896*x^5+27424*x^4-4496*x^3+496*x^2-33*x+1)
	[2, 3, 1, 5, 4, 6] 012345_012354_013245_013254_014235_014253_015234_015243_023145_023154_024135_024153_025134_025143_034125_034152_035124_035142_045123_045132_102345_102354_103245_103254_104235_104253_105234_105243_123045_123054_124035_124053_125034_125043_134025_134052_135024_135042_145023_145032_203145_203154_204135_204153_205134_205143_213045_213054_214035_214053_215034_215043_234051_235041_245031_304152_305142_314052_315042_324051_325041
==============================
-(4*x-1)^2*(35*x^5-89*x^4+92*x^3-46*x^2+11*x-1)^2*(2*x-1)^6/(x-1)/(850144*x^18-7668504*x^17+32654221*x^16-86927750*x^15+161719565*x^14-222888160*x^13+235562810*x^12-195037312*x^11+128178504*x^10-67343344*x^9+28347324*x^8-9536888*x^7+2545307*x^6-531614*x^5+84984*x^4-10034*x^3+824*x^2-42*x+1)
	[1, 3, 2, 5, 4, 6] 012345_012354_013245_013254_014235_014253_015234_015243_023145_023154_024135_024153_025134_025143_034152_035142_102345_102354_103245_103254_104235_104253_105234_105243_123045_123054_124035_124053_125034_125043_134052_135042_203145_203154_204135_204153_205134_205143_213045_213054_214035_214053_215034_215043_234051_235041_304125_304152_305124_305142_314025_314052_315024_315042_324051_325041_405123_405132_415023_415032_425031
==============================
-(x-1)*(4*x^12+35*x^11-287*x^10+693*x^9-799*x^8+242*x^7+605*x^6-990*x^5+756*x^4-345*x^3+96*x^2-15*x+1)*(9*x^3-14*x^2+7*x-1)^2/(2*x-1)/(328*x^18-6839*x^17+46534*x^16-163953*x^15+352211*x^14-477115*x^13+351251*x^12+48358*x^11-493069*x^10+707816*x^9-626006*x^8+394153*x^7-184027*x^6+64211*x^5-16554*x^4+3060*x^3-383*x^2+29*x-1)
	[3, 6, 4, 5, 1, 2] 012345_012354_013245_013254_014235_021345_021354_023145_023154_024135_031245_031254_032145_032154_034125_041235_041253_042135_042153_043125_051234_051243_052134_052143_053124_120345_120354_123045_123054_124035_130245_130254_132045_132054_134025_140235_140253_142035_142053_143025_150234_150243_152034_152043_153024_230145_230154_231045_231054_240135_240153_241035_241053_250134_250143_251034_251043_340152_341052_350142_351042
==============================
(x-1)*(4*x-1)*(2*x-1)*(14*x^11-378*x^10+1038*x^9-1214*x^8+235*x^7+1295*x^6-1924*x^5+1364*x^4-561*x^3+136*x^2-18*x+1)/(962*x^14-9049*x^13+27865*x^12-42798*x^11+28732*x^10+17453*x^9-63440*x^8+75359*x^7-54528*x^6+26554*x^5-8898*x^4+2027*x^3-300*x^2+26*x-1)
	[3, 5, 4, 6, 1, 2] 012345_012354_013245_013254_014253_021345_021354_023145_023154_024153_031245_031254_032145_032154_034152_041235_041253_042135_042153_043152_051234_051243_052134_052143_053142_120345_120354_123045_123054_124053_130245_130254_132045_132054_134052_140235_140253_142035_142053_143052_150234_150243_152034_152043_153042_230145_230154_231045_231054_240135_240153_241035_241053_250134_250143_251034_251043_340125_341025_350124_351024
==============================
-(4*x-1)^4*(2*x-1)^6/(3*x-1)/(3548*x^8-11620*x^7+15563*x^6-11456*x^5+5131*x^4-1440*x^3+248*x^2-24*x+1)/(x-1)^2
	[5, 6, 3, 4, 1, 2] 012345_012435_012534_013425_013524_021345_021435_021534_023415_023514_031245_031425_031524_032415_032514_041235_041325_041523_042315_042513_051234_051324_051423_052314_052413_120345_120435_120534_123405_123504_130245_130425_130524_132405_132504_140235_140325_140523_142305_142503_150234_150324_150423_152304_152403_230415_230514_231405_231504_240315_240513_241305_241503_250314_250413_251304_251403_340512_341502_350412_351402
==============================
-(7*x^8-48*x^7+95*x^6+8*x^5-174*x^4+174*x^3-73*x^2+14*x-1)/(x-1)/(x^3-x^2-3*x+1)/(3*x^5-23*x^4+56*x^3-40*x^2+11*x-1)
	[6, 5, 2, 4, 1, 3] 012354_012453_012543_013254_013452_013542_014253_014352_014532_015243_015342_015432_021354_021453_021543_023451_023541_024351_024531_025341_025431_031452_031542_032451_032541_102354_102453_102543_103254_103452_103542_104253_104352_104532_105243_105342_105432_123450_123540_124350_124530_125340_125430_132450_132540_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_304521_305421_314520_315420
==============================
(10*x^9-148*x^8+684*x^7-1399*x^6+1580*x^5-1085*x^4+464*x^3-120*x^2+17*x-1)/(x^3-3*x^2+4*x-1)/(104*x^6-293*x^5+346*x^4-219*x^3+77*x^2-14*x+1)
	[6, 5, 2, 3, 1, 4] 012354_012453_012543_013254_013452_013542_014253_014352_014532_015243_015342_015432_023154_023451_023541_024153_024351_024531_025143_025341_025431_034152_034251_035142_035241_102354_102453_102543_103254_103452_103542_104253_104352_104532_105243_105342_105432_123450_123540_124350_124530_125340_125430_134250_135240_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_304521_305421_314520_315420
==============================
-(24*x^5-85*x^4+97*x^3-51*x^2+12*x-1)/(19*x^3-23*x^2+9*x-1)/(x^3-3*x^2+4*x-1)
	[6, 5, 1, 4, 2, 3] 012354_012453_012543_013254_013452_013542_014253_014352_014532_015243_015342_015432_023451_023541_024351_024531_025341_025431_034521_035421_102354_102453_102543_103254_103452_103542_104253_104352_104532_105243_105342_105432_123450_123540_124350_124530_125340_125430_134520_135420_201354_201453_201543_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_301452_301542_302451_302541_312450_312540
==============================
(8*x^10-217*x^9+1264*x^8-3145*x^7+4327*x^6-3666*x^5+1998*x^4-703*x^3+154*x^2-19*x+1)/(3*x-1)/(43*x^6-197*x^5+294*x^4-207*x^3+76*x^2-14*x+1)/(x-1)^3
	[6, 5, 1, 3, 2, 4] 012354_012453_012543_013254_013452_013542_014253_014352_014532_015243_015342_015432_023451_023541_024351_024531_025341_025431_034521_035421_102354_102453_102543_103254_103452_103542_104253_104352_104532_105243_105342_105432_123450_123540_124350_124530_125340_125430_134520_135420_203154_203451_203541_204153_204351_204531_205143_205341_205431_213450_213540_214350_214530_215340_215430_304152_304251_305142_305241_314250_315240
==============================
-(4*x-1)*(118*x^5-237*x^4+192*x^3-75*x^2+14*x-1)*(2*x-1)^3/(274*x^5-460*x^4+306*x^3-100*x^2+16*x-1)/(3*x-1)^2/(x-1)^3
	[6, 5, 3, 4, 1, 2] 012354_012453_012543_013452_013542_021354_021453_021543_023451_023541_031254_031452_031542_032451_032541_041253_041352_041532_042351_042531_051243_051342_051432_052341_052431_120354_120453_120543_123450_123540_130254_130452_130542_132450_132540_140253_140352_140532_142350_142530_150243_150342_150432_152340_152430_230451_230541_231450_231540_240351_240531_241350_241530_250341_250431_251340_251430_340521_341520_350421_351420
==============================
(8*x^30-64*x^29+152*x^28+52*x^27-552*x^26+168*x^25-548*x^24+4980*x^23+2306*x^22-35662*x^21+31348*x^20+79300*x^19-162074*x^18+7469*x^17+257983*x^16-251283*x^15-80997*x^14+332703*x^13-207204*x^12-105461*x^11+248531*x^10-145695*x^9-17665*x^8+89369*x^7-72921*x^6+34693*x^5-10961*x^4+2342*x^3-327*x^2+27*x-1)/(8*x^30-64*x^29+160*x^28-20*x^27-376*x^26+492*x^25-2744*x^24+6848*x^23+10330*x^22-53386*x^21+25864*x^20+132896*x^19-202480*x^18-59241*x^17+385651*x^16-264610*x^15-232616*x^14+475268*x^13-178202*x^12-253181*x^11+354624*x^10-143239*x^9-78962*x^8+144653*x^7-100945*x^6+44013*x^5-13044*x^4+2645*x^3-353*x^2+28*x-1)
	[5, 4, 2, 6, 1, 3] 012435_012534_012543_013425_013524_013542_014325_014523_014532_015324_015423_015432_021435_021534_021543_023415_023514_024315_024513_025314_025413_031425_031524_032415_032514_102435_102534_102543_103425_103524_103542_104325_104523_104532_105324_105423_105432_123405_123504_124305_124503_125304_125403_132405_132504_203415_203514_204315_204513_205314_205413_213405_213504_214305_214503_215304_215403_304215_305214_314205_315204
==============================
(676*x^23-6357*x^22+27265*x^21-73296*x^20+149436*x^19-274037*x^18+491280*x^17-817115*x^16+1148961*x^15-1271313*x^14+1011656*x^13-413578*x^12-257996*x^11+703239*x^10-793862*x^9+618819*x^8-363474*x^7+164176*x^6-56797*x^5+14763*x^4-2783*x^3+358*x^2-28*x+1)/(676*x^23-6357*x^22+27603*x^21-77235*x^20+171018*x^19-348006*x^18+667892*x^17-1123176*x^16+1529704*x^15-1573215*x^14+1055988*x^13-122478*x^12-795064*x^11+1290348*x^10-1259664*x^9+900905*x^8-495380*x^7+211493*x^6-69558*x^5+17259*x^4-3116*x^3+385*x^2-29*x+1)
	[5, 4, 1, 6, 2, 3] 012435_012534_012543_013425_013524_013542_014325_014523_014532_015324_015423_015432_023415_023514_024315_024513_025314_025413_034215_035214_102435_102534_102543_103425_103524_103542_104325_104523_104532_105324_105423_105432_123405_123504_124305_124503_125304_125403_134205_135204_201435_201534_201543_203415_203514_204315_204513_205314_205413_213405_213504_214305_214503_215304_215403_301425_301524_302415_302514_312405_312504
==============================
-(x^3-3*x^2+4*x-1)*(16*x^16-96*x^15+208*x^14-250*x^13+398*x^12-952*x^11+1710*x^10-1929*x^9+1106*x^8+427*x^7-1629*x^6+1751*x^5-1101*x^4+441*x^3-111*x^2+16*x-1)*(9*x^3-14*x^2+7*x-1)^2/(-1+x)/(1296*x^25-13104*x^24+58324*x^23-158900*x^22+321424*x^21-571478*x^20+1017837*x^19-1888214*x^18+3413344*x^17-5369710*x^16+6590349*x^15-5423706*x^14+1336319*x^13+4000985*x^12-7786399*x^11+8403351*x^10-6470682*x^9+3787402*x^8-1720157*x^7+607945*x^6-165757*x^5+34182*x^4-5150*x^3+534*x^2-34*x+1)
	[5, 4, 1, 3, 2, 6] 012435_012534_012543_013425_013524_013542_014325_014523_014532_015324_015423_015432_023415_023514_024315_024513_025314_025413_034215_035214_102435_102534_102543_103425_103524_103542_104325_104523_104532_105324_105423_105432_123405_123504_124305_124503_125304_125403_134205_135204_203415_203514_203541_204315_204513_204531_205314_205413_205431_213405_213504_214305_214503_215304_215403_304512_304521_305412_305421_314502_315402
==============================
(2*x-1)*(24*x^17-182*x^16+505*x^15-763*x^14+1291*x^13-3157*x^12+5918*x^11-6899*x^10+3735*x^9+2771*x^8-8384*x^7+9388*x^6-6456*x^5+2949*x^4-899*x^3+176*x^2-20*x+1)*(-1+4*x)^2/(1152*x^21-1536*x^20-6328*x^19+2244*x^18+43814*x^17-58057*x^16-94748*x^15+385983*x^14-573280*x^13+405925*x^12+129841*x^11-733653*x^10+1027105*x^9-901513*x^8+560446*x^7-255638*x^6+86131*x^5-21211*x^4+3712*x^3-437*x^2+31*x-1)
	[5, 4, 2, 3, 1, 6] 012435_012534_012543_013425_013524_013542_014325_014523_014532_015324_015423_015432_023415_023514_023541_024315_024513_024531_025314_025413_025431_034512_034521_035412_035421_102435_102534_102543_103425_103524_103542_104325_104523_104532_105324_105423_105432_123405_123504_124305_124503_125304_125403_134502_135402_203415_203514_204315_204513_205314_205413_213405_213504_214305_214503_215304_215403_304215_305214_314205_315204
==============================
-(329*x^7-1029*x^6+1392*x^5-1040*x^4+460*x^3-120*x^2+17*x-1)/(3*x-1)/(71*x^4-100*x^3+52*x^2-12*x+1)/(x-1)^3
	[1, 2, 5, 4, 3, 6] 023415_023514_031425_031524_032415_032514_041325_041523_041532_042315_042513_051324_051423_051432_052314_052413_123405_123504_130425_130524_132405_132504_140325_140523_140532_142305_142503_150324_150423_150432_152304_152403_230415_230514_231405_231504_240315_240513_240531_241305_241503_250314_250413_250431_251304_251403_340215_340512_340521_341205_341502_350214_350412_350421_351204_351402_450213_450312_450321_451203_451302
	[3, 4, 1, 2, 5, 6] 023415_023514_024513_031425_031524_032415_032514_034512_041235_041325_041523_042315_042513_043512_051234_051324_051423_052314_052413_053412_123405_123504_124503_130425_130524_132405_132504_134502_140235_140325_140523_142305_142503_143502_150234_150324_150423_152304_152403_153402_230415_230514_231405_231504_234501_240315_240513_241305_241503_243501_250314_250413_251304_251403_253401_340512_341502_342501_350412_351402_352401
	[6, 5, 1, 4, 3, 2] 021354_021453_021543_031254_031452_031542_032451_032541_041253_041352_041532_042351_042531_043521_051243_051342_051432_052341_052431_053421_120354_120453_120543_130254_130452_130542_132450_132540_140253_140352_140532_142350_142530_143520_150243_150342_150432_152340_152430_153420_210354_210453_210543_230451_230541_231450_231540_240351_240531_241350_241530_250341_250431_251340_251430_310452_310542_320451_320541_321450_321540
	[5, 4, 3, 6, 1, 2] 012435_012534_012543_013425_013524_021435_021534_021543_023415_023514_031425_031524_031542_032415_032514_041325_041523_041532_042315_042513_051324_051423_051432_052314_052413_120435_120534_120543_123405_123504_130425_130524_130542_132405_132504_140325_140523_140532_142305_142503_150324_150423_150432_152304_152403_230415_230514_231405_231504_240315_240513_241305_241503_250314_250413_251304_251403_340215_341205_350214_351204
==============================
-(x^2-3*x+1)*(5*x^2-5*x+1)*(6*x^2-6*x+1)*(8*x^13+12*x^12-26*x^11-x^10+50*x^9+7*x^8-87*x^7+11*x^6+74*x^5-35*x^4-24*x^3+27*x^2-9*x+1)/(200*x^20-780*x^19+52*x^18+4950*x^17-10972*x^16+5230*x^15+11210*x^14-9276*x^13-18440*x^12+29656*x^11-2231*x^10-25333*x^9+19151*x^8+4163*x^7-15805*x^6+12391*x^5-5422*x^4+1479*x^3-250*x^2+24*x-1)
	[2, 6, 5, 4, 1, 3] 012435_012534_013425_013524_014325_014523_015324_015423_021435_021534_023415_023514_024315_024513_025314_025413_031425_031524_032415_032514_034215_035214_041325_042315_043215_102435_102534_103425_103524_104325_104523_105324_105423_123405_123504_124305_124503_125304_125403_132405_132504_134205_135204_142305_143205_203415_203514_204315_204513_205314_205413_213405_213504_214305_214503_215304_215403_304512_305412_314502_315402
==============================
(x-1)*(2*x-1)*(71*x^5-167*x^4+150*x^3-64*x^2+13*x-1)*(4*x^19-34*x^18+84*x^17+38*x^16-452*x^15+494*x^14+411*x^13-1075*x^12+426*x^11+523*x^10-109*x^9-1226*x^8+1357*x^7+20*x^6-1100*x^5+1013*x^4-465*x^3+121*x^2-17*x+1)/(1536*x^26-17156*x^25+74696*x^24-138920*x^23-13020*x^22+564988*x^21-1067980*x^20+618508*x^19+813636*x^18-1941323*x^17+1869975*x^16-1503995*x^15+2087059*x^14-2974130*x^13+2380424*x^12-60688*x^11-2250980*x^10+3019790*x^9-2352471*x^8+1274693*x^7-505791*x^6+148939*x^5-32301*x^4+5022*x^3-530*x^2+34*x-1)
	[2, 4, 5, 6, 1, 3] 012435_012534_013425_013524_014325_014523_015324_015423_021435_021534_023415_023514_024315_024513_025314_025413_031425_031524_032415_032514_034512_035412_041523_042513_043512_102435_102534_103425_103524_104325_104523_105324_105423_123405_123504_124305_124503_125304_125403_132405_132504_134502_135402_142503_143502_203415_203514_204315_204513_205314_205413_213405_213504_214305_214503_215304_215403_304215_305214_314205_315204
==============================
(-1+x)*(36*x^18+38*x^17-314*x^16+692*x^15-743*x^14-600*x^13+3464*x^12-4869*x^11+2813*x^10+370*x^9-1853*x^8+1798*x^7-1605*x^6+1434*x^5-956*x^4+413*x^3-109*x^2+16*x-1)*(4*x-1)^2*(2*x-1)^3/(5760*x^24+224*x^23-120136*x^22+503696*x^21-1065240*x^20+1076956*x^19+586696*x^18-3917654*x^17+6717934*x^16-6451817*x^15+3166589*x^14+661387*x^13-2979199*x^12+3629762*x^11-3337134*x^10+2598233*x^9-1685674*x^8+876952*x^7-355380*x^6+109762*x^5-25238*x^4+4175*x^3-469*x^2+32*x-1)
	[2, 3, 1, 6, 5, 4] 012435_012534_013425_013524_014325_014523_015324_015423_023415_023514_024315_024513_025314_025413_034215_034512_035214_035412_045213_045312_102435_102534_103425_103524_104325_104523_105324_105423_123405_123504_124305_124503_125304_125403_134205_134502_135204_135402_145203_145302_203415_203514_204315_204513_205314_205413_213405_213504_214305_214503_215304_215403_234105_235104_245103_304215_305214_314205_315204_324105_325104
==============================
-(2*x-1)*(61*x^6-245*x^5+357*x^4-247*x^3+87*x^2-15*x+1)/(x-1)/(3*x-1)/(31*x^3-31*x^2+10*x-1)/(x^3-3*x^2+4*x-1)
	[1, 2, 3, 5, 6, 4] 021453_021543_031452_031542_032451_032541_041352_041532_042351_042531_043251_051342_051432_052341_052431_053241_120453_120543_130452_130542_132450_132540_140352_140532_142350_142530_143250_150342_150432_152340_152430_153240_230451_230541_231450_231540_240351_240531_241350_241530_243150_250341_250431_251340_251430_253140_340251_340521_341250_341520_342150_350241_350421_351240_351420_352140_450231_450321_451230_451320_452130
	[2, 3, 1, 4, 5, 6] 012435_012534_013425_013524_014325_014523_015324_015423_023415_023514_024315_024513_025314_025413_034215_034512_035214_035412_045213_045312_102435_102534_103425_103524_104325_104523_105324_105423_123405_123504_124305_124503_125304_125403_134205_134502_135204_135402_145203_145302_203415_203514_204315_204513_205314_205413_213405_213504_214305_214503_215304_215403_234501_235401_245301_304512_305412_314502_315402_324501_325401
	[4, 6, 5, 3, 1, 2] 013425_014235_014325_015234_015324_023415_024135_024315_025134_025314_032415_034125_034215_035124_035214_042315_043125_043215_045123_045213_052314_053124_053214_054123_054213_123405_124035_124305_125034_125304_132405_134025_134205_135024_135204_142305_143025_143205_145023_145203_152304_153024_153204_154023_154203_234015_234105_235014_235104_243015_243105_245013_245103_253014_253104_254013_254103_345012_345102_354012_354102
	[2, 3, 1, 4, 6, 5] 012453_012543_013452_013542_014352_014532_015342_015432_023451_023541_024351_024531_025341_025431_034251_034521_035241_035421_045231_045321_102453_102543_103452_103542_104352_104532_105342_105432_123450_123540_124350_124530_125340_125430_134250_134520_135240_135420_145230_145320_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_234510_235410_245310_304521_305421_314520_315420_324510_325410
==============================
(2*x-1)*(71*x^4-99*x^3+52*x^2-12*x+1)*(8*x^15-174*x^14+726*x^13-1842*x^12+3312*x^11-4528*x^10+4433*x^9-2361*x^8-781*x^7+2908*x^6-2911*x^5+1688*x^4-617*x^3+140*x^2-18*x+1)/(x-1)/(8428*x^19-70490*x^18+276937*x^17-711452*x^16+1347475*x^15-1963293*x^14+2154053*x^13-1572859*x^12+344346*x^11+867176*x^10-1416391*x^9+1237386*x^8-741709*x^7+323492*x^6-104107*x^5+24532*x^4-4120*x^3+467*x^2-32*x+1)
	[1, 4, 5, 6, 2, 3] 012435_012534_013425_013524_014325_014523_015324_015423_023415_023514_024315_024513_025314_025413_034215_035214_102435_102534_103425_103524_104325_104523_105324_105423_123405_123504_124305_124503_125304_125403_134205_135204_201435_201534_203415_203514_204315_204513_205314_205413_213405_213504_214305_214503_215304_215403_301425_301524_302415_302514_304512_305412_312405_312504_314502_315402_401523_402513_403512_412503_413502
==============================
-(x^4-x^3-x^2-x+1)*(8*x^10-158*x^9+414*x^8-482*x^7+149*x^6+294*x^5-413*x^4+248*x^3-81*x^2+14*x-1)*(4*x-1)^2*(x-1)^2*(2*x-1)^4/(4032*x^24-14208*x^23+16812*x^22+115894*x^21-808736*x^20+2470028*x^19-4599186*x^18+5709301*x^17-4859071*x^16+2921020*x^15-1369215*x^14+204414*x^13+1569039*x^12-3803421*x^11+5084612*x^10-4611090*x^9+3038276*x^8-1499695*x^7+560978*x^6-158735*x^5+33489*x^4-5110*x^3+533*x^2-34*x+1)
	[1, 3, 2, 6, 5, 4] 012435_012534_013425_013524_014325_014523_015324_015423_023415_023514_024315_024513_025314_025413_034215_035214_102435_102534_103425_103524_104325_104523_105324_105423_123405_123504_124305_124503_125304_125403_134205_135204_203415_203514_204315_204513_205314_205413_213405_213504_214305_214503_215304_215403_234105_235104_304215_304512_305214_305412_314205_314502_315204_315402_324105_325104_405213_405312_415203_415302_425103
==============================
(-1+x)*(35*x^14-80*x^13-595*x^12+2115*x^11-3240*x^10+3006*x^9-1342*x^8-1162*x^7+2959*x^6-2904*x^5+1686*x^4-617*x^3+140*x^2-18*x+1)*(4*x-1)^2*(2*x-1)^3/(3164*x^20+14570*x^19-288174*x^18+1279848*x^17-3074478*x^16+4824063*x^15-5192830*x^14+3414566*x^13-15515*x^12-3335716*x^11+4981026*x^10-4546232*x^9+2982274*x^8-1469544*x^7+550704*x^6-156450*x^5+33164*x^4-5083*x^3+532*x^2-34*x+1)
	[1, 6, 5, 4, 2, 3] 012435_012534_013425_013524_014325_014523_015324_015423_023415_023514_024315_024513_025314_025413_034512_035412_102435_102534_103425_103524_104325_104523_105324_105423_123405_123504_124305_124503_125304_125403_134502_135402_201435_201534_203415_203514_204315_204513_205314_205413_213405_213504_214305_214503_215304_215403_301425_301524_302415_302514_304215_305214_312405_312504_314205_315204_401325_402315_403215_412305_413205
==============================
-(69*x^5-157*x^4+143*x^3-63*x^2+13*x-1)/(-1+5*x)/(3*x-1)^2/(x-1)^3
	[1, 2, 3, 4, 5, 6] 021435_021534_031425_031524_032415_032514_041325_041523_042315_042513_043512_051324_051423_052314_052413_053412_120435_120534_130425_130524_132405_132504_140325_140523_142305_142503_143502_150324_150423_152304_152403_153402_230415_230514_231405_231504_240315_240513_241305_241503_243501_250314_250413_251304_251403_253401_340215_340512_341205_341502_342501_350214_350412_351204_351402_352401_450213_450312_451203_451302_452301
	[6, 5, 4, 3, 1, 2] 013254_014253_014352_015243_015342_023154_024153_024351_025143_025341_032154_034152_034251_035142_035241_042153_043152_043251_045132_045231_052143_053142_053241_054132_054231_123054_124053_124350_125043_125340_132054_134052_134250_135042_135240_142053_143052_143250_145032_145230_152043_153042_153240_154032_154230_234051_234150_235041_235140_243051_243150_245031_245130_253041_253140_254031_254130_345021_345120_354021_354120
	[1, 3, 2, 4, 5, 6] 012435_012534_013425_013524_014325_014523_015324_015423_023415_023514_024315_024513_025314_025413_034512_035412_102435_102534_103425_103524_104325_104523_105324_105423_123405_123504_124305_124503_125304_125403_134502_135402_203415_203514_204315_204513_205314_205413_213405_213504_214305_214503_215304_215403_234501_235401_304215_304512_305214_305412_314205_314502_315204_315402_324501_325401_405213_405312_415203_415302_425301
	[3, 2, 1, 4, 5, 6] 021435_021534_031425_031524_032415_032514_041325_041523_042315_042513_043215_043512_051324_051423_052314_052413_053214_053412_054213_054312_120435_120534_130425_130524_132405_132504_140325_140523_142305_142503_143205_143502_150324_150423_152304_152403_153204_153402_154203_154302_230415_230514_231405_231504_240315_240513_241305_241503_243501_250314_250413_251304_251403_253401_254301_340512_341502_342501_350412_351402_352401
	[1, 2, 4, 3, 5, 6] 024135_025134_034125_034215_035124_035214_043125_043215_045123_045213_045312_053124_053214_054123_054213_054312_124035_125034_134025_134205_135024_135204_143025_143205_145023_145203_145302_153024_153204_154023_154203_154302_234015_234105_235014_235104_243015_243105_245013_245103_245301_253014_253104_254013_254103_254301_342015_342105_345012_345102_345201_352014_352104_354012_354102_354201_452013_452103_453012_453102_453201
	[1, 3, 2, 4, 6, 5] 012453_012543_013452_013542_014352_014532_015342_015432_023451_023541_024351_024531_025341_025431_034521_035421_102453_102543_103452_103542_104352_104532_105342_105432_123450_123540_124350_124530_125340_125430_134520_135420_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_234510_235410_304251_304521_305241_305421_314250_314520_315240_315420_324510_325410_405231_405321_415230_415320_425310
	[5, 6, 4, 3, 1, 2] 013245_014235_014325_015234_015324_023145_024135_024315_025134_025314_032145_034125_034215_035124_035214_042135_043125_043215_045123_045213_052134_053124_053214_054123_054213_123045_124035_124305_125034_125304_132045_134025_134205_135024_135204_142035_143025_143205_145023_145203_152034_153024_153204_154023_154203_234015_234105_235014_235104_243015_243105_245013_245103_253014_253104_254013_254103_345012_345102_354012_354102
	[4, 5, 6, 3, 1, 2] 013452_014253_014352_015243_015342_023451_024153_024351_025143_025341_032451_034152_034251_035142_035241_042351_043152_043251_045132_045231_052341_053142_053241_054132_054231_123450_124053_124350_125043_125340_132450_134052_134250_135042_135240_142350_143052_143250_145032_145230_152340_153042_153240_154032_154230_234051_234150_235041_235140_243051_243150_245031_245130_253041_253140_254031_254130_345021_345120_354021_354120
==============================
-(26*x^3-26*x^2+9*x-1)*(4*x-1)^2*(2*x-1)^4/(x-1)/(4262*x^9-17758*x^8+30550*x^7-29254*x^6+17429*x^5-6753*x^4+1709*x^3-273*x^2+25*x-1)
	[3, 6, 5, 4, 1, 2] 012435_012534_013425_013524_014325_021435_021534_023415_023514_024315_031425_031524_032415_032514_034215_041325_041523_042315_042513_043215_051324_051423_052314_052413_053214_120435_120534_123405_123504_124305_130425_130524_132405_132504_134205_140325_140523_142305_142503_143205_150324_150423_152304_152403_153204_230415_230514_231405_231504_240315_240513_241305_241503_250314_250413_251304_251403_340512_341502_350412_351402
==============================
-(4*x-1)*(166*x^5-289*x^4+210*x^3-77*x^2+14*x-1)*(2*x-1)^2/(-1+x)/(1720*x^8-6220*x^7+9118*x^6-7338*x^5+3595*x^4-1104*x^3+208*x^2-22*x+1)
	[3, 4, 5, 6, 1, 2] 012435_012534_013425_013524_014523_021435_021534_023415_023514_024513_031425_031524_032415_032514_034512_041325_041523_042315_042513_043512_051324_051423_052314_052413_053412_120435_120534_123405_123504_124503_130425_130524_132405_132504_134502_140325_140523_142305_142503_143502_150324_150423_152304_152403_153402_230415_230514_231405_231504_240315_240513_241305_241503_250314_250413_251304_251403_340215_341205_350214_351204
==============================
(x-1)*(6*x^15+37*x^14+15*x^13-113*x^12-29*x^11+93*x^10-239*x^9-130*x^8+401*x^7-283*x^5+116*x^4+49*x^3-47*x^2+12*x-1)/(18*x^12+15*x^11-82*x^10-17*x^9+135*x^8-113*x^7-116*x^6+218*x^5-59*x^4-63*x^3+48*x^2-12*x+1)/(x^2+x-1)^2
	[6, 4, 2, 5, 1, 3] 012453_012534_012543_013452_013524_013542_014352_014523_014532_015342_015423_015432_021453_021534_021543_023451_023541_024351_024531_025341_025431_031452_031542_032451_032541_102453_102534_102543_103452_103524_103542_104352_104523_104532_105342_105423_105432_123450_123540_124350_124530_125340_125430_132450_132540_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_304251_305241_314250_315240
==============================
(6*x^16-7*x^15-38*x^14+74*x^13-14*x^12-177*x^11+849*x^10-1342*x^9-440*x^8+4134*x^7-6215*x^6+5053*x^5-2568*x^4+840*x^3-172*x^2+20*x-1)/(2*x-1)/(3*x^13+3*x^12-36*x^11-6*x^10+44*x^9-206*x^8+205*x^7+429*x^6-1032*x^5+915*x^4-436*x^3+118*x^2-17*x+1)/(x-1)^2
	[6, 4, 2, 3, 1, 5] 012453_012534_012543_013452_013524_013542_014352_014523_014532_015342_015423_015432_023451_023514_023541_024351_024513_024531_025341_025413_025431_034512_034521_035412_035421_102453_102534_102543_103452_103524_103542_104352_104523_104532_105342_105423_105432_123450_123540_124350_124530_125340_125430_134520_135420_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_304251_305241_314250_315240
==============================
-(6*x^14+69*x^13-187*x^12+230*x^11-202*x^10+36*x^9+493*x^8-1392*x^7+2072*x^6-1944*x^5+1198*x^4-482*x^3+121*x^2-17*x+1)/(x^2+x-1)/(2*x^11+28*x^10-132*x^9+244*x^8-419*x^7+625*x^6-709*x^5+563*x^4-290*x^3+90*x^2-15*x+1)/(x-1)^2
	[6, 4, 1, 5, 2, 3] 012453_012534_012543_013452_013524_013542_014352_014523_014532_015342_015423_015432_023451_023541_024351_024531_025341_025431_034251_035241_102453_102534_102543_103452_103524_103542_104352_104523_104532_105342_105423_105432_123450_123540_124350_124530_125340_125430_134250_135240_201453_201534_201543_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_301452_301542_302451_302541_312450_312540
==============================
(6*x^15-27*x^14+130*x^13-446*x^12+1042*x^11-1354*x^10-44*x^9+3742*x^8-7480*x^7+8176*x^6-5760*x^5+2723*x^4-859*x^3+173*x^2-20*x+1)/(x-1)/(2*x-1)/(8*x^13-30*x^12+98*x^11-260*x^10+368*x^9+91*x^8-1319*x^7+2422*x^6-2399*x^5+1471*x^4-571*x^3+136*x^2-18*x+1)
	[6, 4, 1, 3, 2, 5] 012453_012534_012543_013452_013524_013542_014352_014523_014532_015342_015423_015432_023451_023541_024351_024531_025341_025431_034251_035241_102453_102534_102543_103452_103524_103542_104352_104523_104532_105342_105423_105432_123450_123540_124350_124530_125340_125430_134250_135240_203451_203514_203541_204351_204513_204531_205341_205413_205431_213450_213540_214350_214530_215340_215430_304512_304521_305412_305421_314520_315420
==============================
-(71*x^11+97*x^10-1715*x^9+5429*x^8-9102*x^7+9547*x^6-6636*x^5+3105*x^4-964*x^3+189*x^2-21*x+1)/(9*x^3-14*x^2+7*x-1)/(17*x^6-98*x^5+176*x^4-147*x^3+63*x^2-13*x+1)/(x-1)^2
	[6, 4, 3, 5, 1, 2] 012453_012534_012543_013452_013542_021453_021534_021543_023451_023541_031452_031524_031542_032451_032541_041352_041523_041532_042351_042531_051342_051423_051432_052341_052431_120453_120534_120543_123450_123540_130452_130524_130542_132450_132540_140352_140523_140532_142350_142530_150342_150423_150432_152340_152430_230451_230541_231450_231540_240351_240531_241350_241530_250341_250431_251340_251430_340251_341250_350241_351240
==============================
(11*x^15-57*x^14-70*x^13+311*x^12+192*x^11-1894*x^10+2722*x^9-184*x^8-4210*x^7+6403*x^6-5130*x^5+2582*x^4-841*x^3+172*x^2-20*x+1)/(2*x-1)/(18*x^12-41*x^11-61*x^10+154*x^9+329*x^8-1546*x^7+2564*x^6-2452*x^5+1482*x^4-572*x^3+136*x^2-18*x+1)/(x^2+x-1)
	[2, 5, 6, 4, 1, 3] 012453_012543_013452_013542_014352_014532_015342_015432_021453_021543_023451_023541_024351_024531_025341_025431_031452_031542_032451_032541_034251_035241_041352_042351_043251_102453_102543_103452_103542_104352_104532_105342_105432_123450_123540_124350_124530_125340_125430_132450_132540_134250_135240_142350_143250_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_304521_305421_314520_315420
==============================
(6*x^15-95*x^14+561*x^13-1367*x^12+615*x^11+3444*x^10-7027*x^9+4241*x^8+3032*x^7-7373*x^6+6269*x^5-3112*x^4+975*x^3-190*x^2+21*x-1)/(x-1)/(2*x-1)/(x^2-3*x+1)/(x^2+x-1)/(15*x^9-101*x^8+228*x^7-117*x^6-239*x^5+400*x^4-261*x^3+88*x^2-15*x+1)
	[2, 4, 6, 5, 1, 3] 012453_012543_013452_013542_014352_014532_015342_015432_021453_021543_023451_023541_024351_024531_025341_025431_031452_031542_032451_032541_034521_035421_041532_042531_043521_102453_102543_103452_103542_104352_104532_105342_105432_123450_123540_124350_124530_125340_125430_132450_132540_134520_135420_142530_143520_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_304251_305241_314250_315240
==============================
-(220*x^14+696*x^13-23398*x^12+112021*x^11-268958*x^10+401298*x^9-406233*x^8+291409*x^7-151262*x^6+57123*x^5-15558*x^4+2978*x^3-380*x^2+29*x-1)/(-1+x)/(20*x^8-210*x^7+683*x^6-1078*x^5+909*x^4-434*x^3+118*x^2-17*x+1)/(3*x-1)^2/(2*x-1)^3
	[2, 3, 1, 5, 6, 4] 012453_012543_013452_013542_014352_014532_015342_015432_023451_023541_024351_024531_025341_025431_034251_034521_035241_035421_045231_045321_102453_102543_103452_103542_104352_104532_105342_105432_123450_123540_124350_124530_125340_125430_134250_134520_135240_135420_145230_145320_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_234150_235140_245130_304251_305241_314250_315240_324150_325140
==============================
-(101*x^14+293*x^13-4991*x^12+21098*x^11-50596*x^10+80874*x^9-91858*x^8+76349*x^7-46965*x^6+21346*x^5-7067*x^4+1653*x^3-258*x^2+24*x-1)/(2*x-1)/(239*x^10-1465*x^9+4124*x^8-6898*x^7+7454*x^6-5382*x^5+2616*x^4-843*x^3+172*x^2-20*x+1)/(x-1)^3
	[1, 4, 6, 5, 2, 3] 012453_012543_013452_013542_014352_014532_015342_015432_023451_023541_024351_024531_025341_025431_034251_035241_102453_102543_103452_103542_104352_104532_105342_105432_123450_123540_124350_124530_125340_125430_134250_135240_201453_201543_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_301452_301542_302451_302541_304521_305421_312450_312540_314520_315420_401532_402531_403521_412530_413520
==============================
-(x-1)*(332*x^12-347*x^11-4584*x^10+19257*x^9-37098*x^8+43189*x^7-33229*x^6+17525*x^5-6388*x^4+1584*x^3-255*x^2+24*x-1)/(12*x^11-875*x^10+4472*x^9-10988*x^8+16089*x^7-15196*x^6+9597*x^5-4094*x^4+1164*x^3-211*x^2+22*x-1)/(2*x-1)^2
	[1, 3, 2, 5, 6, 4] 012453_012543_013452_013542_014352_014532_015342_015432_023451_023541_024351_024531_025341_025431_034251_035241_102453_102543_103452_103542_104352_104532_105342_105432_123450_123540_124350_124530_125340_125430_134250_135240_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_234150_235140_304251_304521_305241_305421_314250_314520_315240_315420_324150_325140_405231_405321_415230_415320_425130
==============================
-(49*x^14-172*x^13-26*x^12+2304*x^11-9717*x^10+22931*x^9-35352*x^8+37417*x^7-27832*x^6+14676*x^5-5456*x^4+1397*x^3-234*x^2+23*x-1)/(2*x-1)/(x^11-131*x^10+814*x^9-2538*x^8+4946*x^7-6096*x^6+4822*x^5-2480*x^4+825*x^3-171*x^2+20*x-1)/(x-1)^2
	[1, 5, 6, 4, 2, 3] 012453_012543_013452_013542_014352_014532_015342_015432_023451_023541_024351_024531_025341_025431_034521_035421_102453_102543_103452_103542_104352_104532_105342_105432_123450_123540_124350_124530_125340_125430_134520_135420_201453_201543_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_301452_301542_302451_302541_304251_305241_312450_312540_314250_315240_401352_402351_403251_412350_413250
==============================
-(2*x-1)*(339*x^8-1344*x^7+2339*x^6-2332*x^5+1448*x^4-568*x^3+136*x^2-18*x+1)/(x-1)/(458*x^9-2260*x^8+4909*x^7-6127*x^6+4824*x^5-2475*x^4+824*x^3-171*x^2+20*x-1)
	[3, 5, 6, 4, 1, 2] 012453_012543_013452_013542_014352_021453_021543_023451_023541_024351_031452_031542_032451_032541_034251_041352_041532_042351_042531_043251_051342_051432_052341_052431_053241_120453_120543_123450_123540_124350_130452_130542_132450_132540_134250_140352_140532_142350_142530_143250_150342_150432_152340_152430_153240_230451_230541_231450_231540_240351_240531_241350_241530_250341_250431_251340_251430_340521_341520_350421_351420
==============================
-(6*x^8+942*x^7-2660*x^6+3134*x^5-2008*x^4+756*x^3-167*x^2+20*x-1)/(x-1)/(4*x-1)/(149*x^6-490*x^5+576*x^4-332*x^3+102*x^2-16*x+1)
	[3, 4, 6, 5, 1, 2] 012453_012543_013452_013542_014532_021453_021543_023451_023541_024531_031452_031542_032451_032541_034521_041352_041532_042351_042531_043521_051342_051432_052341_052431_053421_120453_120543_123450_123540_124530_130452_130542_132450_132540_134520_140352_140532_142350_142530_143520_150342_150432_152340_152430_153420_230451_230541_231450_231540_240351_240531_241350_241530_250341_250431_251340_251430_340251_341250_350241_351240
==============================
-(2*x^16-10*x^15+49*x^14-99*x^13+76*x^12+244*x^11-1022*x^10+1695*x^9-1771*x^8+1466*x^7-1228*x^6+1039*x^5-700*x^4+322*x^3-93*x^2+15*x-1)/(22*x^15-101*x^14+178*x^13-5*x^12-865*x^11+2193*x^10-2998*x^9+2857*x^8-2360*x^7+1989*x^6-1572*x^5+961*x^4-403*x^3+107*x^2-16*x+1)
	[4, 3, 1, 6, 2, 5] 013245_013254_014235_014253_014325_014352_015234_015243_015324_015342_015423_015432_023145_023154_024135_024153_025134_025143_032145_032154_103245_103254_104235_104253_104325_104352_105234_105243_105324_105342_105423_105432_123045_123054_124035_124053_125034_125043_132045_132054_203145_203154_204135_204153_204315_205134_205143_205314_205413_213045_213054_214035_214053_215034_215043_304125_304215_305124_305214_314025_315024
==============================
-(x^15-12*x^14+8*x^13+120*x^12-887*x^11+3076*x^10-6779*x^9+10435*x^8-11627*x^7+9518*x^6-5732*x^5+2508*x^4-773*x^3+158*x^2-19*x+1)/(x-1)/(x^15-8*x^14-7*x^13+94*x^12-619*x^11+2265*x^10-5306*x^9+8636*x^8-10094*x^7+8600*x^6-5356*x^5+2409*x^4-758*x^3+157*x^2-19*x+1)
	[4, 3, 1, 5, 2, 6] 013245_013254_014235_014253_014325_014352_015234_015243_015324_015342_015423_015432_023145_023154_024135_024153_025134_025143_032145_032154_103245_103254_104235_104253_104325_104352_105234_105243_105324_105342_105423_105432_123045_123054_124035_124053_125034_125043_132045_132054_203145_203154_204135_204153_204351_205134_205143_205341_205431_213045_213054_214035_214053_215034_215043_304152_304251_305142_305241_314052_315042
==============================
-(12*x^15-274*x^14+998*x^13-1987*x^12+3417*x^11-5348*x^10+6122*x^9-4074*x^8+402*x^7+2114*x^6-2375*x^5+1415*x^4-530*x^3+125*x^2-17*x+1)/(12*x^16-170*x^15+864*x^14-2206*x^13+4063*x^12-6770*x^11+9476*x^10-9182*x^9+4665*x^8+951*x^7-3846*x^6+3485*x^5-1858*x^4+641*x^3-141*x^2+18*x-1)
	[4, 3, 2, 6, 1, 5] 013245_013254_014235_014253_014325_014352_015234_015243_015324_015342_015423_015432_023145_023154_024135_024153_024315_025134_025143_025314_025413_034125_034215_035124_035214_103245_103254_104235_104253_104325_104352_105234_105243_105324_105342_105423_105432_123045_123054_124035_124053_125034_125043_134025_135024_203145_203154_204135_204153_205134_205143_213045_213054_214035_214053_215034_215043_302145_302154_312045_312054
==============================
-(132*x^12-692*x^11+2739*x^10-7463*x^9+13256*x^8-15800*x^7+13089*x^6-7685*x^5+3200*x^4-926*x^3+177*x^2-20*x+1)/(132*x^13-744*x^12+2663*x^11-7746*x^10+16495*x^9-24463*x^8+25517*x^7-19071*x^6+10301*x^5-3996*x^4+1086*x^3-196*x^2+21*x-1)
	[4, 3, 2, 5, 1, 6] 013245_013254_014235_014253_014325_014352_015234_015243_015324_015342_015423_015432_023145_023154_024135_024153_024351_025134_025143_025341_025431_034152_034251_035142_035241_103245_103254_104235_104253_104325_104352_105234_105243_105324_105342_105423_105432_123045_123054_124035_124053_125034_125043_134052_135042_203145_203154_204135_204153_205134_205143_213045_213054_214035_214053_215034_215043_302145_302154_312045_312054
==============================
-(8*x^34-92*x^33-378*x^32+964*x^31-920*x^30-994*x^29+1281*x^28+29144*x^27-80541*x^26+20804*x^25+121574*x^24+56634*x^23-621947*x^22+855931*x^21-289781*x^20-457345*x^19+492391*x^18+84002*x^17-367263*x^16+106844*x^15+23002*x^14+234292*x^13-345284*x^12+57248*x^11+244863*x^10-254279*x^9+91220*x^8+26383*x^7-47241*x^6+26938*x^5-9249*x^4+2082*x^3-303*x^2+26*x-1)/(4*x^35-54*x^34-97*x^33+860*x^32-1422*x^31+429*x^30+1643*x^29+13352*x^28-69561*x^27+90066*x^26+41558*x^25-89366*x^24-377431*x^23+1045250*x^22-969255*x^21+41518*x^20+659044*x^19-370544*x^18-276436*x^17+316753*x^16+11627*x^15+111689*x^14-520815*x^13+451578*x^12+82206*x^11-429818*x^10+334452*x^9-79528*x^8-60678*x^7+68683*x^6-34747*x^5+11093*x^4-2362*x^3+328*x^2-27*x+1)
	[2, 6, 4, 3, 1, 5] 013245_013254_014235_014253_014325_015234_015243_015324_023145_023154_024135_024153_024315_025134_025143_025314_032145_032154_034125_034215_035124_035214_042135_043125_043215_103245_103254_104235_104253_104325_105234_105243_105324_123045_123054_124035_124053_125034_125043_132045_132054_134025_135024_142035_143025_203145_203154_204135_204153_205134_205143_213045_213054_214035_214053_215034_215043_304152_305142_314052_315042
==============================
-(4*x^9-12*x^8-42*x^7+47*x^6+33*x^5-120*x^4+117*x^3-54*x^2+12*x-1)*(11*x^4-24*x^3+21*x^2-8*x+1)/(4*x^14-218*x^13+265*x^12+734*x^11-2170*x^10+1063*x^9+3768*x^8-8785*x^7+9800*x^6-6866*x^5+3190*x^4-979*x^3+190*x^2-21*x+1)
	[2, 5, 1, 3, 4, 6] 013245_013254_014235_014253_014325_015234_015243_015324_023145_023154_024135_024153_025134_025143_032145_032154_034152_035142_042153_043152_103245_103254_104235_104253_104325_105234_105243_105324_123045_123054_124035_124053_125034_125043_132045_132054_134052_135042_142053_143052_203145_203154_204135_204153_205134_205143_213045_213054_214035_214053_215034_215043_234051_235041_243051_304152_305142_314052_315042_324051_325041
==============================
-(50*x^13+755*x^12-3321*x^11+4817*x^10-866*x^9-7355*x^8+13331*x^7-12914*x^6+8179*x^5-3529*x^4+1028*x^3-193*x^2+21*x-1)/(25*x^14+275*x^13-2395*x^12+5911*x^11-5186*x^10-4059*x^9+16638*x^8-22787*x^7+19230*x^6-11057*x^5+4414*x^4-1203*x^3+213*x^2-22*x+1)
	[2, 3, 4, 6, 1, 5] 013245_013254_014235_014253_014325_015234_015243_015324_023145_023154_024135_024153_024315_025134_025143_025314_034125_034152_034215_035124_035142_035214_045123_045132_045213_103245_103254_104235_104253_104325_105234_105243_105324_123045_123054_124035_124053_125034_125043_134025_134052_135024_135042_145023_145032_203145_203154_204135_204153_205134_205143_213045_213054_214035_214053_215034_215043_302145_302154_312045_312054
==============================
-(120*x^23-364*x^22-986*x^21+5846*x^20-9468*x^19+9700*x^18-23624*x^17+57588*x^16-74962*x^15+50086*x^14-14283*x^13-14683*x^12+80757*x^11-200590*x^10+300236*x^9-301351*x^8+215066*x^7-112298*x^6+43262*x^5-12193*x^4+2447*x^3-331*x^2+27*x-1)/(120*x^24-600*x^23-57*x^22+6194*x^21-16772*x^20+22958*x^19-33643*x^18+74280*x^17-124749*x^16+121285*x^15-59160*x^14-4472*x^13+75153*x^12-218532*x^11+410491*x^10-519097*x^9+464207*x^8-303761*x^7+147922*x^6-53721*x^5+14377*x^4-2754*x^3+357*x^2-28*x+1)
	[1, 6, 4, 3, 2, 5] 013245_013254_014235_014253_014325_015234_015243_015324_023145_023154_024135_024153_025134_025143_034152_035142_103245_103254_104235_104253_104325_105234_105243_105324_123045_123054_124035_124053_125034_125043_134052_135042_203145_203154_204135_204153_204315_205134_205143_205314_213045_213054_214035_214053_215034_215043_302145_302154_304125_304215_305124_305214_312045_312054_314025_315024_402135_403125_403215_412035_413025
==============================
-(2*x-1)*(12*x^4-28*x^3+22*x^2-8*x+1)*(75*x^10-574*x^9+1796*x^8-3268*x^7+3880*x^6-3114*x^5+1692*x^4-610*x^3+139*x^2-18*x+1)/(x-1)/(1200*x^15-13438*x^14+65282*x^13-190307*x^12+378456*x^11-546029*x^10+589688*x^9-484117*x^8+303898*x^7-145613*x^6+52754*x^5-14176*x^4+2732*x^3-356*x^2+28*x-1)
	[1, 5, 2, 3, 4, 6] 013245_013254_014235_014253_014325_015234_015243_015324_023145_023154_024135_024153_025134_025143_034152_035142_103245_103254_104235_104253_104325_105234_105243_105324_123045_123054_124035_124053_125034_125043_134052_135042_203145_203154_204135_204153_205134_205143_213045_213054_214035_214053_215034_215043_234051_235041_302145_302154_304152_305142_312045_312054_314052_315042_324051_325041_402153_403152_412053_413052_423051
==============================
-(162*x^12-1696*x^11+7576*x^10-18556*x^9+28784*x^8-30495*x^7+22870*x^6-12277*x^5+4684*x^4-1238*x^3+215*x^2-22*x+1)/(162*x^13-1566*x^12+7204*x^11-20497*x^10+38717*x^9-50792*x^8+47695*x^7-32544*x^6+16153*x^5-5760*x^4+1434*x^3-236*x^2+23*x-1)
	[2, 3, 4, 5, 1, 6] 013245_013254_014235_014253_014352_015234_015243_015342_023145_023154_024135_024153_024351_025134_025143_025341_034125_034152_034251_035124_035142_035241_045123_045132_045231_103245_103254_104235_104253_104352_105234_105243_105342_123045_123054_124035_124053_125034_125043_134025_134052_135024_135042_145023_145032_203145_203154_204135_204153_205134_205143_213045_213054_214035_214053_215034_215043_302145_302154_312045_312054
==============================
-(3*x-1)*(2179*x^12-14573*x^11+44732*x^10-82759*x^9+102416*x^8-89087*x^7+55746*x^6-25246*x^5+8202*x^4-1862*x^3+280*x^2-25*x+1)*(2*x-1)^2/(x-1)/(17179*x^15-146914*x^14+584732*x^13-1427565*x^12+2382824*x^11-2875243*x^10+2588602*x^9-1769890*x^8+926447*x^7-371285*x^6+113006*x^5-25656*x^4+4206*x^3-470*x^2+32*x-1)
	[1, 5, 4, 3, 2, 6] 013245_013254_014235_014253_014352_015234_015243_015342_023145_023154_024135_024153_025134_025143_034125_035124_103245_103254_104235_104253_104352_105234_105243_105342_123045_123054_124035_124053_125034_125043_134025_135024_203145_203154_204135_204153_204351_205134_205143_205341_213045_213054_214035_214053_215034_215043_302145_302154_304152_304251_305142_305241_312045_312054_314052_315042_402153_403152_403251_412053_413052
==============================
(4*x^20-21*x^19+103*x^18-218*x^17+242*x^16-487*x^15+1142*x^14-1197*x^13-482*x^12+3409*x^11-5453*x^10+4575*x^9-1155*x^8-2292*x^7+3664*x^6-3007*x^5+1623*x^4-590*x^3+137*x^2-18*x+1)/(4*x^20-19*x^19+90*x^18-195*x^17+288*x^16-753*x^15+1559*x^14-1162*x^13-1732*x^12+5799*x^11-7665*x^10+5051*x^9+447*x^8-4900*x^7+5915*x^6-4288*x^5+2117*x^4-712*x^3+154*x^2-19*x+1)
	[5, 3, 2, 6, 1, 4] 013425_013524_014235_014325_014523_014532_015234_015243_015324_015342_015423_015432_023415_023514_024135_024315_024513_025134_025143_025314_025413_034125_034215_035124_035214_103425_103524_104235_104325_104523_104532_105234_105243_105324_105342_105423_105432_123405_123504_124305_124503_125304_125403_134205_135204_203415_203514_204315_204513_205314_205413_213405_213504_214305_214503_215304_215403_302415_302514_312405_312504
==============================
(2*x^28+36*x^27+207*x^26+490*x^25+143*x^24-1377*x^23-1263*x^22+3294*x^21+4577*x^20-5609*x^19-11484*x^18+3137*x^17+14637*x^16+1047*x^15-11273*x^14-1639*x^13+6947*x^12+14*x^11-4725*x^10+881*x^9+2986*x^8-1086*x^7-1208*x^6+793*x^5+118*x^4-255*x^3+97*x^2-16*x+1)/(2*x^28+44*x^27+279*x^26+724*x^25+371*x^24-1823*x^23-2422*x^22+3308*x^21+6907*x^20-4380*x^19-14638*x^18+276*x^17+17863*x^16+5042*x^15-14004*x^14-5698*x^13+9052*x^12+3182*x^11-6311*x^10-976*x^9+4140*x^8-403*x^7-1879*x^6+776*x^5+311*x^4-339*x^3+112*x^2-17*x+1)
	[5, 3, 1, 6, 2, 4] 013425_013524_014235_014325_014523_014532_015234_015243_015324_015342_015423_015432_023415_023514_024315_024513_025314_025413_032415_032514_103425_103524_104235_104325_104523_104532_105234_105243_105324_105342_105423_105432_123405_123504_124305_124503_125304_125403_132405_132504_203415_203514_204135_204315_204513_205134_205143_205314_205413_213405_213504_214305_214503_215304_215403_304125_304215_305124_305214_314205_315204
==============================
-(8*x^12+12*x^11-56*x^10-124*x^9-24*x^8+97*x^7+61*x^6-30*x^5-48*x^4+4*x^3+22*x^2-9*x+1)*(2*x^5+2*x^4-4*x^3-2*x^2+5*x-1)^2*(x^2+x-1)^3/(32*x^31+352*x^30+1600*x^29+3504*x^28+2168*x^27-6800*x^26-14728*x^25-2320*x^24+15692*x^23-8032*x^22-33056*x^21+39110*x^20+97458*x^19-30548*x^18-130148*x^17+16687*x^16+117537*x^15-11322*x^14-86614*x^13+4444*x^12+56921*x^11-1837*x^10-33481*x^9+5719*x^8+14312*x^7-6913*x^6-1920*x^5+2752*x^4-1086*x^3+219*x^2-23*x+1)
	[5, 3, 1, 4, 2, 6] 013425_013524_014235_014325_014523_014532_015234_015243_015324_015342_015423_015432_023415_023514_024315_024513_025314_025413_032415_032514_103425_103524_104235_104325_104523_104532_105234_105243_105324_105342_105423_105432_123405_123504_124305_124503_125304_125403_132405_132504_203415_203514_204315_204513_204531_205314_205341_205413_205431_213405_213504_214305_214503_215304_215403_304512_304521_305412_305421_314502_315402
==============================
-(8*x^14-68*x^13+226*x^12-433*x^11+675*x^10-1125*x^9+1803*x^8-2450*x^7+2675*x^6-2202*x^5+1283*x^4-501*x^3+123*x^2-17*x+1)*(2*x^4-8*x^3+9*x^2-6*x+1)^2/(32*x^22-480*x^21+2984*x^20-10324*x^19+17952*x^18+8036*x^17-145900*x^16+483841*x^15-1038035*x^14+1694552*x^13-2239580*x^12+2462088*x^11-2268792*x^10+1745763*x^9-1110283*x^8+575283*x^7-238410*x^6+77193*x^5-18938*x^4+3374*x^3-409*x^2+30*x-1)
	[5, 3, 2, 4, 1, 6] 013425_013524_014235_014325_014523_014532_015234_015243_015324_015342_015423_015432_023415_023514_024315_024513_024531_025314_025341_025413_025431_034512_034521_035412_035421_103425_103524_104235_104325_104523_104532_105234_105243_105324_105342_105423_105432_123405_123504_124305_124503_125304_125403_134502_135402_203415_203514_204315_204513_205314_205413_213405_213504_214305_214503_215304_215403_302415_302514_312405_312504
==============================
(4*x^26-40*x^25+188*x^24-529*x^23+831*x^22-23*x^21-2813*x^20+5446*x^19-3612*x^18-2217*x^17+5953*x^16-4180*x^15+824*x^14-1287*x^13+5107*x^12-7242*x^11+5410*x^10-2582*x^9+1415*x^8-786*x^7-449*x^6+1285*x^5-1069*x^4+476*x^3-122*x^2+17*x-1)*(2*x-1)^2*(9*x^3-14*x^2+7*x-1)^2*(x-1)^4/(4144*x^39+3456*x^38-310968*x^37+2051660*x^36-7907124*x^35+23397030*x^34-56015126*x^33+100433138*x^32-109038000*x^31-8390582*x^30+303203530*x^29-669421520*x^28+844348561*x^27-611561001*x^26+34028251*x^25+568977669*x^24-919467729*x^23+1020361914*x^22-1067913733*x^21+1178792767*x^20-1273600755*x^19+1212735659*x^18-967701467*x^17+631151721*x^16-313042104*x^15+72709607*x^14+74152979*x^13-133227029*x^12+126656830*x^11-88169374*x^10+47948999*x^9-20765040*x^8+7187220*x^7-1978181*x^6+427488*x^5-70956*x^4+8728*x^3-749*x^2+40*x-1)
	[5, 3, 4, 6, 1, 2] 014235_014325_015234_015243_015324_024135_024315_025134_025143_025314_034125_034215_035124_035142_035214_043125_043215_045123_045132_045213_053124_053214_054123_054132_054213_124035_124305_125034_125043_125304_134025_134205_135024_135042_135204_143025_143205_145023_145032_145203_153024_153204_154023_154032_154203_234015_234105_235014_235104_243015_243105_245013_245103_253014_253104_254013_254103_342015_342105_352014_352104
==============================
-(x-1)*(5*x^6-49*x^4+74*x^3-43*x^2+11*x-1)*(2*x^16-5*x^15-14*x^14+29*x^13-4*x^12+30*x^11+6*x^10+86*x^9-201*x^8-21*x^7+249*x^6-136*x^5-72*x^4+115*x^3-55*x^2+12*x-1)/(4*x^24-26*x^23-54*x^22+797*x^21-1639*x^20-2025*x^19+11560*x^18-15984*x^17+5865*x^16+9004*x^15+1805*x^14-43509*x^13+59401*x^12-9813*x^11-51416*x^10+53383*x^9-6450*x^8-31163*x^7+34394*x^6-19825*x^5+7295*x^4-1772*x^3+276*x^2-25*x+1)
	[2, 6, 5, 3, 1, 4] 013425_013524_014235_014325_014523_015234_015324_015423_023415_023514_024135_024315_024513_025134_025314_025413_032415_032514_034125_034215_035124_035214_042315_043125_043215_103425_103524_104235_104325_104523_105234_105324_105423_123405_123504_124305_124503_125304_125403_132405_132504_134205_135204_142305_143205_203415_203514_204315_204513_205314_205413_213405_213504_214305_214503_215304_215403_304512_305412_314502_315402
==============================
(26*x^6-108*x^5+167*x^4-130*x^3+55*x^2-12*x+1)*(23*x^13-133*x^12+483*x^11-1221*x^10+2211*x^9-3019*x^8+3165*x^7-2661*x^6+1848*x^5-1023*x^4+412*x^3-108*x^2+16*x-1)/(1248*x^19-12330*x^18+64571*x^17-229098*x^16+593161*x^15-1168948*x^14+1809509*x^13-2258924*x^12+2327550*x^11-2016180*x^10+1481428*x^9-919702*x^8+474810*x^7-199029*x^6+65812*x^5-16588*x^4+3048*x^3-382*x^2+29*x-1)
	[2, 3, 5, 6, 1, 4] 013425_013524_014235_014325_014523_015234_015324_015423_023415_023514_024135_024315_024513_025134_025314_025413_034125_034215_034512_035124_035214_035412_045123_045213_045312_103425_103524_104235_104325_104523_105234_105324_105423_123405_123504_124305_124503_125304_125403_134205_134502_135204_135402_145203_145302_203415_203514_204315_204513_205314_205413_213405_213504_214305_214503_215304_215403_302415_302514_312405_312504
==============================
(x-1)*(3*x^3-5*x^2+5*x-1)*(3*x^4-11*x^3+12*x^2-7*x+1)*(7*x^10+6*x^9-44*x^8+21*x^7+30*x^6-24*x^5-15*x^4+11*x^3+10*x^2-7*x+1)/(18*x^20-161*x^19+600*x^18-1076*x^17+169*x^16+4737*x^15-13770*x^14+20009*x^13-14997*x^12+1819*x^11+6670*x^10-5143*x^9+1320*x^8-1621*x^7+3878*x^6-4151*x^5+2467*x^4-876*x^3+184*x^2-21*x+1)
	[2, 4, 1, 6, 5, 3] 013425_013524_014235_014325_014523_015234_015324_015423_023415_023514_024315_024513_025314_025413_032415_032514_034512_035412_042513_043512_103425_103524_104235_104325_104523_105234_105324_105423_123405_123504_124305_124503_125304_125403_132405_132504_134502_135402_142503_143502_203415_203514_204315_204513_205314_205413_213405_213504_214305_214503_215304_215403_231405_231504_241503_302415_302514_312405_312504_321405_321504
==============================
-(6*x^8-37*x^7+65*x^6+14*x^5-132*x^4+136*x^3-62*x^2+13*x-1)/(x-1)/(x^3-x^2-3*x+1)/(4*x^5-21*x^4+42*x^3-32*x^2+10*x-1)
	[2, 4, 1, 3, 5, 6] 013425_013524_014235_014325_014523_015234_015324_015423_023415_023514_024315_024513_025314_025413_032415_032514_034512_035412_042513_043512_103425_103524_104235_104325_104523_105234_105324_105423_123405_123504_124305_124503_125304_125403_132405_132504_134502_135402_142503_143502_203415_203514_204315_204513_205314_205413_213405_213504_214305_214503_215304_215403_234501_235401_243501_304512_305412_314502_315402_324501_325401
==============================
(x-1)*(4*x^6-10*x^5+12*x^4+3*x^3-13*x^2+7*x-1)*(4*x^8-37*x^7+128*x^6-235*x^5+262*x^4-174*x^3+66*x^2-13*x+1)*(2*x^9+8*x^8+9*x^7+x^6-2*x^5+5*x^4+7*x^3+3*x^2-5*x+1)/(40*x^24-392*x^23+1012*x^22+732*x^21-7806*x^20+13418*x^19-2405*x^18-20245*x^17+20284*x^16+17410*x^15-55214*x^14+60238*x^13-55889*x^12+64473*x^11-53018*x^10-4921*x^9+70217*x^8-90471*x^7+65781*x^6-31438*x^5+10242*x^4-2259*x^3+323*x^2-27*x+1)
	[1, 3, 5, 6, 2, 4] 013425_013524_014235_014325_014523_015234_015324_015423_023415_023514_024315_024513_025314_025413_032415_032514_103425_103524_104235_104325_104523_105234_105324_105423_123405_123504_124305_124503_125304_125403_132405_132504_203415_203514_204135_204315_204513_205134_205314_205413_213405_213504_214305_214503_215304_215403_304125_304215_304512_305124_305214_305412_314205_314502_315204_315402_405123_405213_405312_415203_415302
==============================
(x-1)*(3*x^4-11*x^3+12*x^2-7*x+1)*(8*x^8-12*x^7-3*x^6+48*x^5-42*x^4-9*x^3+24*x^2-9*x+1)/(80*x^13-316*x^12+543*x^11-115*x^10-1424*x^9+2773*x^8-2218*x^7+357*x^6+975*x^5-1025*x^4+496*x^3-131*x^2+18*x-1)
	[1, 4, 2, 6, 5, 3] 013425_013524_014235_014325_014523_015234_015324_015423_023415_023514_024315_024513_025314_025413_032415_032514_103425_103524_104235_104325_104523_105234_105324_105423_123405_123504_124305_124503_125304_125403_132405_132504_203415_203514_204315_204513_205314_205413_213405_213504_214305_214503_215304_215403_231405_231504_302415_302514_304512_305412_312405_312504_314502_315402_321405_321504_402513_403512_412503_413502_421503
==============================
(-1+x)*(8*x^12-12*x^11-160*x^10+383*x^9-439*x^8+294*x^7+14*x^6-332*x^5+402*x^4-241*x^3+80*x^2-14*x+1)*(9*x^3-14*x^2+7*x-1)^2/(180*x^19+3021*x^18-48282*x^17+214787*x^16-521891*x^15+829001*x^14-901678*x^13+599947*x^12-17593*x^11-548469*x^10+812885*x^9-723835*x^8+456543*x^7-212424*x^6+73389*x^5-18606*x^4+3361*x^3-409*x^2+30*x-1)
	[1, 6, 5, 3, 2, 4] 013425_013524_014235_014325_014523_015234_015324_015423_023415_023514_024315_024513_025314_025413_034512_035412_103425_103524_104235_104325_104523_105234_105324_105423_123405_123504_124305_124503_125304_125403_134502_135402_203415_203514_204135_204315_204513_205134_205314_205413_213405_213504_214305_214503_215304_215403_302415_302514_304125_304215_305124_305214_312405_312504_314205_315204_402315_403125_403215_412305_413205
==============================
-(36*x^6-136*x^5+208*x^4-157*x^3+64*x^2-13*x+1)/(26*x^4-48*x^3+33*x^2-10*x+1)/(x^3-3*x^2+4*x-1)
	[1, 4, 2, 3, 5, 6] 013425_013524_014235_014325_014523_015234_015324_015423_023415_023514_024315_024513_025314_025413_034512_035412_103425_103524_104235_104325_104523_105234_105324_105423_123405_123504_124305_124503_125304_125403_134502_135402_203415_203514_204315_204513_205314_205413_213405_213504_214305_214503_215304_215403_234501_235401_302415_302514_304512_305412_312405_312504_314502_315402_324501_325401_402513_403512_412503_413502_423501
	[1, 2, 5, 3, 4, 6] 024315_025314_034125_034215_035124_035214_043125_043215_045123_045132_045213_053124_053214_054123_054132_054213_124305_125304_134025_134205_135024_135204_143025_143205_145023_145032_145203_153024_153204_154023_154032_154203_234015_234105_235014_235104_243015_243105_245013_245031_245103_253014_253104_254013_254031_254103_342015_342105_345012_345021_345102_352014_352104_354012_354021_354102_452013_452103_453012_453021_453102
==============================
(5*x^19-22*x^18+33*x^17-6*x^16-56*x^15+101*x^14-71*x^13-35*x^12+96*x^11-63*x^10-5*x^9-9*x^8+35*x^7-17*x^6-10*x^5+4*x^4-x^3+4*x^2-4*x+1)*(-1+4*x)^2*(-1+3*x)^3*(2*x-1)^5*(x-1)^7/(55296*x^41-276480*x^40+450432*x^39+19264*x^38-1059640*x^37+2662420*x^36-8674206*x^35+33602127*x^34-123223519*x^33+347346908*x^32-695457372*x^31+952068229*x^30-745839774*x^29-177835572*x^28+1617356934*x^27-2817595613*x^26+2903402828*x^25-1623772582*x^24-357728372*x^23+2010173900*x^22-2739485265*x^21+2643734967*x^20-2145507465*x^19+1559439753*x^18-997948799*x^17+503721831*x^16-129759166*x^15-90963787*x^14+176026482*x^13-173691834*x^12+131193113*x^11-81360725*x^10+41872244*x^9-17777044*x^8+6157847*x^7-1716344*x^6+378080*x^5-64193*x^4+8091*x^3-712*x^2+39*x-1)
	[4, 3, 5, 6, 1, 2] 014235_014325_015234_015324_015423_024135_024315_025134_025314_025413_034125_034215_035124_035214_035412_043125_043215_045123_045213_045312_053124_053214_054123_054213_054312_124035_124305_125034_125304_125403_134025_134205_135024_135204_135402_143025_143205_145023_145203_145302_153024_153204_154023_154203_154302_234015_234105_235014_235104_243015_243105_245013_245103_253014_253104_254013_254103_342015_342105_352014_352104
==============================
(x+1)*(x^2-3*x+1)*(x^3-3*x^2+4*x-1)*(2*x^23+10*x^22+3*x^21-40*x^20-125*x^19-282*x^18-139*x^17+508*x^16+628*x^15-217*x^14-800*x^13-39*x^12+598*x^11-224*x^10-250*x^9+486*x^8-73*x^7-381*x^6+230*x^5+89*x^4-147*x^3+65*x^2-13*x+1)*(x-1)^2*(2*x^5-11*x^4+24*x^3-21*x^2+8*x-1)^2/(32*x^42-384*x^41+1696*x^40-1833*x^39-10544*x^38+33924*x^37+32476*x^36-354456*x^35+619326*x^34+456483*x^33-3477381*x^32+4972219*x^31+949375*x^30-12490530*x^29+15850059*x^28-1865376*x^27-15734928*x^26+15390918*x^25-658375*x^24-3862494*x^23-7536025*x^22+11460933*x^21+5562171*x^20-21458175*x^19+9245889*x^18+20894676*x^17-31574278*x^16+7138969*x^15+27162535*x^14-38511448*x^13+22548096*x^12+590392*x^11-13203597*x^10+13372020*x^9-8201632*x^8+3591812*x^7-1176252*x^6+290984*x^5-53841*x^4+7240*x^3-669*x^2+38*x-1)
	[2, 4, 5, 3, 1, 6] 013425_013524_014325_014523_014532_015324_015423_015432_023415_023514_024315_024513_024531_025314_025413_025431_032415_032514_034512_034521_035412_035421_042513_043512_043521_103425_103524_104325_104523_104532_105324_105423_105432_123405_123504_124305_124503_125304_125403_132405_132504_134502_135402_142503_143502_203415_203514_204315_204513_205314_205413_213405_213504_214305_214503_215304_215403_304215_305214_314205_315204
==============================
-(x-1)*(2*x^19-16*x^18+85*x^17-321*x^16+938*x^15-2235*x^14+4379*x^13-7273*x^12+10323*x^11-12645*x^10+13418*x^9-12291*x^8+9656*x^7-6449*x^6+3603*x^5-1623*x^4+549*x^3-126*x^2+17*x-1)*(2*x-1)^2*(12*x^4-25*x^3+21*x^2-8*x+1)^2/(7200*x^30-91926*x^29+573412*x^28-2294705*x^27+6420264*x^26-12472533*x^25+13622637*x^24+9022337*x^23-87144204*x^22+253968155*x^21-521265906*x^20+857569066*x^19-1186758228*x^18+1415528581*x^17-1476291483*x^16+1358381952*x^15-1108544714*x^14+803968781*x^13-517546381*x^12+294406042*x^11-146877885*x^10+63604386*x^9-23600866*x^8+7387966*x^7-1914893*x^6+401524*x^5-66084*x^4+8183*x^3-714*x^2+39*x-1)
	[2, 3, 5, 4, 1, 6] 013425_013524_014325_014523_014532_015324_015423_015432_023415_023514_024315_024513_024531_025314_025413_025431_034215_034512_034521_035214_035412_035421_045213_045312_045321_103425_103524_104325_104523_104532_105324_105423_105432_123405_123504_124305_124503_125304_125403_134205_134502_135204_135402_145203_145302_203415_203514_204315_204513_205314_205413_213405_213504_214305_214503_215304_215403_302415_302514_312405_312504
==============================
(32*x^32+144*x^31-1840*x^30+4720*x^29-5042*x^28+12001*x^27-70697*x^26+226455*x^25-400005*x^24+416493*x^23-251458*x^22+121091*x^21-285426*x^20+792629*x^19-1391023*x^18+1687665*x^17-1449136*x^16+792579*x^15-92622*x^14-301512*x^13+289782*x^12-26694*x^11-244972*x^10+367640*x^9-330192*x^8+214612*x^7-105525*x^6+39436*x^5-11032*x^4+2235*x^3-309*x^2+26*x-1)/(32*x^32+160*x^31-1888*x^30+4384*x^29-3230*x^28+10568*x^27-81515*x^26+269082*x^25-480941*x^24+508127*x^23-310126*x^22+156921*x^21-407760*x^20+1124969*x^19-1908612*x^18+2185828*x^17-1712684*x^16+776923*x^15+67495*x^14-419457*x^13+249697*x^12+171884*x^11-517237*x^10+613777*x^9-494844*x^8+298481*x^7-138063*x^6+48893*x^5-13023*x^4+2521*x^3-334*x^2+27*x-1)
	[2, 6, 1, 4, 5, 3] 013425_013524_014325_014523_014532_015324_015423_015432_023415_023514_024315_024513_025314_025413_032415_032514_034215_035214_042315_043215_103425_103524_104325_104523_104532_105324_105423_105432_123405_123504_124305_124503_125304_125403_132405_132504_134205_135204_142305_143205_203415_203514_204315_204513_205314_205413_213405_213504_214305_214503_215304_215403_231405_231504_241305_302415_302514_312405_312504_321405_321504
==============================
(100*x^21-200*x^20-620*x^19+800*x^18+2239*x^17-3418*x^16+2882*x^15-5762*x^14-173*x^13+16357*x^12-16707*x^11-2637*x^10+14345*x^9-5802*x^8-8595*x^7+13723*x^6-9750*x^5+4240*x^4-1193*x^3+213*x^2-22*x+1)/(100*x^21-150*x^20-1020*x^19+1870*x^18+1924*x^17-7561*x^16+11380*x^15-9181*x^14-10326*x^13+32573*x^12-23545*x^11-6919*x^10+17561*x^9-470*x^8-18297*x^7+21205*x^6-13221*x^5+5273*x^4-1387*x^3+234*x^2-23*x+1)
	[2, 6, 1, 3, 5, 4] 013425_013524_014325_014523_014532_015324_015423_015432_023415_023514_024315_024513_025314_025413_032415_032514_034215_035214_042315_043215_103425_103524_104325_104523_104532_105324_105423_105432_123405_123504_124305_124503_125304_125403_132405_132504_134205_135204_142305_143205_203415_203514_204315_204513_205314_205413_213405_213504_214305_214503_215304_215403_234105_235104_243105_304215_305214_314205_315204_324105_325104
==============================
-(4*x^6+4*x^5-5*x^4-5*x^3+14*x^2-7*x+1)*(4*x^9-26*x^8+40*x^7-51*x^6+40*x^5+17*x^4-54*x^3+36*x^2-10*x+1)*(x-1)^2*(2*x^5-11*x^4+24*x^3-21*x^2+8*x-1)^2/(8*x^31-144*x^30+1114*x^29-4706*x^28+10435*x^27-2348*x^26-61934*x^25+213449*x^24-375662*x^23+352095*x^22-52267*x^21-232715*x^20-155793*x^19+2040857*x^18-6076298*x^17+11712486*x^16-16009285*x^15+14830006*x^14-6841037*x^13-4110952*x^12+11927295*x^11-13465196*x^10+10249064*x^9-5808069*x^8+2527878*x^7-851058*x^6+220197*x^5-42980*x^4+6119*x^3-599*x^2+36*x-1)
	[1, 3, 5, 4, 2, 6] 013425_013524_014325_014523_014532_015324_015423_015432_023415_023514_024315_024513_025314_025413_032415_032514_103425_103524_104325_104523_104532_105324_105423_105432_123405_123504_124305_124503_125304_125403_132405_132504_203415_203514_204315_204513_204531_205314_205413_205431_213405_213504_214305_214503_215304_215403_304215_304512_304521_305214_305412_305421_314205_314502_315204_315402_405213_405312_405321_415203_415302
==============================
-(x^21-57*x^20+579*x^19-2607*x^18+6666*x^17-10810*x^16+11094*x^15-4529*x^14-7073*x^13+15339*x^12-12460*x^11+1476*x^10+6747*x^9-6342*x^8+890*x^7+3250*x^6-3654*x^5+2082*x^4-726*x^3+156*x^2-19*x+1)/(x^22-18*x^21+188*x^20-1188*x^19+4496*x^18-10699*x^17+16567*x^16-15678*x^15+4032*x^14+13367*x^13-22849*x^12+15370*x^11+1144*x^10-10572*x^9+7254*x^8+1185*x^7-5921*x^6+5302*x^5-2696*x^4+866*x^3-174*x^2+20*x-1)
	[1, 6, 2, 4, 5, 3] 013425_013524_014325_014523_014532_015324_015423_015432_023415_023514_024315_024513_025314_025413_032415_032514_103425_103524_104325_104523_104532_105324_105423_105432_123405_123504_124305_124503_125304_125403_132405_132504_203415_203514_204315_204513_205314_205413_213405_213504_214305_214503_215304_215403_231405_231504_302415_302514_304215_305214_312405_312504_314205_315204_321405_321504_402315_403215_412305_413205_421305
==============================
(2*x-1)*(30*x^16-114*x^15+554*x^14-1550*x^13+3278*x^12-5131*x^11+6219*x^10-5178*x^9+1835*x^8+1906*x^7-3794*x^6+3312*x^5-1796*x^4+633*x^3-141*x^2+18*x-1)*(12*x^4-25*x^3+21*x^2-8*x+1)^2/(10386*x^25-123609*x^24+753197*x^23-3068591*x^22+9278277*x^21-21969410*x^20+41931452*x^19-65251589*x^18+82289533*x^17-81422090*x^16+57128898*x^15-16419463*x^14-23670324*x^13+47218031*x^12-49557029*x^11+37643501*x^10-22245290*x^9+10470882*x^8-3946868*x^7+1185495*x^6-279958*x^5+50794*x^4-6823*x^3+638*x^2-37*x+1)
	[1, 4, 5, 3, 2, 6] 013425_013524_014325_014523_014532_015324_015423_015432_023415_023514_024315_024513_025314_025413_034215_035214_103425_103524_104325_104523_104532_105324_105423_105432_123405_123504_124305_124503_125304_125403_134205_135204_203415_203514_204315_204513_204531_205314_205413_205431_213405_213504_214305_214503_215304_215403_302415_302514_304512_304521_305412_305421_312405_312504_314502_315402_402513_403512_403521_412503_413502
==============================
(648*x^16+2280*x^15-3234*x^14-2207*x^13+2835*x^12-7983*x^11+19991*x^10-20474*x^9+6557*x^8+7373*x^7-11614*x^6+8240*x^5-3643*x^4+1054*x^3-195*x^2+21*x-1)/(540*x^16+3036*x^15-5241*x^14-421*x^13+5610*x^12-17546*x^11+31133*x^10-24833*x^9+1999*x^8+15603*x^7-17929*x^6+11212*x^5-4552*x^4+1231*x^3-215*x^2+22*x-1)
	[1, 6, 2, 3, 5, 4] 013425_013524_014325_014523_014532_015324_015423_015432_023415_023514_024315_024513_025314_025413_034215_035214_103425_103524_104325_104523_104532_105324_105423_105432_123405_123504_124305_124503_125304_125403_134205_135204_203415_203514_204315_204513_205314_205413_213405_213504_214305_214503_215304_215403_234105_235104_302415_302514_304215_305214_312405_312504_314205_315204_324105_325104_402315_403215_412305_413205_423105
==============================
-(4*x^16-34*x^15+114*x^14-240*x^13+290*x^12-134*x^11-416*x^10+1492*x^9-2713*x^8+3327*x^7-3030*x^6+2106*x^5-1108*x^4+423*x^3-108*x^2+16*x-1)/(4*x^17-38*x^16+142*x^15-331*x^14+532*x^13-502*x^12-28*x^11+1347*x^10-3345*x^9+5083*x^8-5560*x^7+4629*x^6-2978*x^5+1458*x^4-518*x^3+123*x^2-17*x+1)
	[6, 3, 2, 5, 1, 4] 013452_013542_014253_014352_014523_014532_015234_015243_015324_015342_015423_015432_023451_023541_024153_024351_024531_025134_025143_025341_025431_034152_034251_035142_035241_103452_103542_104253_104352_104523_104532_105234_105243_105324_105342_105423_105432_123450_123540_124350_124530_125340_125430_134250_135240_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_302451_302541_312450_312540
==============================
-(2*x-1)*(20*x^16-104*x^15+282*x^14-702*x^13+2049*x^12-5801*x^11+12825*x^10-21204*x^9+26433*x^8-25027*x^7+17960*x^6-9654*x^5+3800*x^4-1055*x^3+194*x^2-21*x+1)/(8*x^20-48*x^19+132*x^18-340*x^17+950*x^16-2718*x^15+7180*x^14-17638*x^13+39091*x^12-72905*x^11+109462*x^10-130235*x^9+122119*x^8-89716*x^7+51106*x^6-22201*x^5+7173*x^4-1659*x^3+258*x^2-24*x+1)
	[6, 3, 2, 4, 1, 5] 013452_013542_014253_014352_014523_014532_015234_015243_015324_015342_015423_015432_023451_023541_024351_024513_024531_025314_025341_025413_025431_034512_034521_035412_035421_103452_103542_104253_104352_104523_104532_105234_105243_105324_105342_105423_105432_123450_123540_124350_124530_125340_125430_134520_135420_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_302451_302541_312450_312540
==============================
-(2*x^22+14*x^21+15*x^20-19*x^19+72*x^18+301*x^17+80*x^16-345*x^15+283*x^14+780*x^13-286*x^12-365*x^11+574*x^10-198*x^9-572*x^8+439*x^7+237*x^6-332*x^5+25*x^4+107*x^3-60*x^2+13*x-1)/(2*x^23+12*x^22+3*x^21-24*x^20+92*x^19+169*x^18-257*x^17-304*x^16+550*x^15+107*x^14-1015*x^13+243*x^12+820*x^11-800*x^10-165*x^9+909*x^8-334*x^7-480*x^6+382*x^5+48*x^4-157*x^3+72*x^2-14*x+1)
	[6, 3, 1, 5, 2, 4] 013452_013542_014253_014352_014523_014532_015234_015243_015324_015342_015423_015432_023451_023541_024351_024531_025341_025431_032451_032541_103452_103542_104253_104352_104523_104532_105234_105243_105324_105342_105423_105432_123450_123540_124350_124530_125340_125430_132450_132540_203451_203541_204153_204351_204531_205134_205143_205341_205431_213450_213540_214350_214530_215340_215430_304152_304251_305142_305241_314250_315240
==============================
-(x^2+x-1)*(4*x^24-206*x^22-842*x^21-876*x^20+847*x^19+860*x^18-1908*x^17+2028*x^16+6812*x^15-6084*x^14-12304*x^13+9278*x^12+12392*x^11-10060*x^10-6716*x^9+7606*x^8+995*x^7-3400*x^6+951*x^5+517*x^4-433*x^3+128*x^2-18*x+1)/(4*x^28+48*x^27+250*x^26+672*x^25+898*x^24+445*x^23-319*x^22-1612*x^21-2030*x^20+3687*x^19+4625*x^18-13795*x^17-10516*x^16+29935*x^15+14608*x^14-41901*x^13-9311*x^12+39211*x^11-2459*x^10-23511*x^9+8669*x^8+7133*x^7-5864*x^6+329*x^5+1264*x^4-672*x^3+163*x^2-20*x+1)
	[6, 3, 1, 4, 2, 5] 013452_013542_014253_014352_014523_014532_015234_015243_015324_015342_015423_015432_023451_023541_024351_024531_025341_025431_032451_032541_103452_103542_104253_104352_104523_104532_105234_105243_105324_105342_105423_105432_123450_123540_124350_124530_125340_125430_132450_132540_203451_203541_204351_204513_204531_205314_205341_205413_205431_213450_213540_214350_214530_215340_215430_304512_304521_305412_305421_314520_315420
==============================
-(2224*x^19-5384*x^18-8816*x^17+68216*x^16-172388*x^15+288402*x^14-417310*x^13+612948*x^12-871729*x^11+1058001*x^10-1022130*x^9+768402*x^8-446352*x^7+199144*x^6-67511*x^5+17057*x^4-3107*x^3+385*x^2-29*x+1)/(x-1)/(352*x^18-10592*x^17+55504*x^16-151080*x^15+274552*x^14-398772*x^13+548810*x^12-746732*x^11+909290*x^10-901528*x^9+698282*x^8-416650*x^7+190034*x^6-65539*x^5+16771*x^4-3082*x^3+384*x^2-29*x+1)
	[6, 3, 4, 5, 1, 2] 014253_014352_015234_015243_015342_024153_024351_025134_025143_025341_034152_034251_035124_035142_035241_043152_043251_045123_045132_045231_053142_053241_054123_054132_054231_124053_124350_125034_125043_125340_134052_134250_135024_135042_135240_143052_143250_145023_145032_145230_153042_153240_154023_154032_154230_234051_234150_235041_235140_243051_243150_245031_245130_253041_253140_254031_254130_342051_342150_352041_352140
==============================
-(12*x^13-12*x^12+32*x^11-254*x^10+618*x^9-662*x^8+90*x^7+680*x^6-1027*x^5+800*x^4-375*x^3+105*x^2-16*x+1)/(6*x^14-24*x^13+34*x^12-152*x^11+605*x^10-1061*x^9+756*x^8+355*x^7-1403*x^6+1630*x^5-1105*x^4+467*x^3-120*x^2+17*x-1)
	[2, 5, 6, 3, 1, 4] 013452_013542_014253_014352_014532_015243_015342_015432_023451_023541_024153_024351_024531_025143_025341_025431_032451_032541_034152_034251_035142_035241_042351_043152_043251_103452_103542_104253_104352_104532_105243_105342_105432_123450_123540_124350_124530_125340_125430_132450_132540_134250_135240_142350_143250_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_304521_305421_314520_315420
==============================
-(7*x^10-71*x^9+277*x^8-620*x^7+928*x^6-957*x^5+673*x^4-314*x^3+92*x^2-15*x+1)/(7*x^11-63*x^10+272*x^9-718*x^8+1280*x^7-1623*x^6+1468*x^5-927*x^4+394*x^3-106*x^2+16*x-1)
	[2, 3, 6, 5, 1, 4] 013452_013542_014253_014352_014532_015243_015342_015432_023451_023541_024153_024351_024531_025143_025341_025431_034152_034251_034521_035142_035241_035421_045132_045231_045321_103452_103542_104253_104352_104532_105243_105342_105432_123450_123540_124350_124530_125340_125430_134250_134520_135240_135420_145230_145320_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_302451_302541_312450_312540
==============================
(16*x^24-256*x^23+952*x^22+102*x^21-8394*x^20+21233*x^19-13831*x^18-43534*x^17+128915*x^16-135180*x^15-33479*x^14+292739*x^13-398029*x^12+207304*x^11+143688*x^10-392551*x^9+415447*x^8-287474*x^7+143145*x^6-52576*x^5+14179*x^4-2733*x^3+356*x^2-28*x+1)/(x-1)/(x^2+x-1)/(24*x^14-128*x^13+88*x^12+434*x^11-1386*x^10+1681*x^9-70*x^8-2716*x^7+4354*x^6-3740*x^5+2023*x^4-706*x^3+154*x^2-19*x+1)/(3*x^7-10*x^6+5*x^5+19*x^4-32*x^3+23*x^2-8*x+1)
	[2, 4, 1, 5, 6, 3] 013452_013542_014253_014352_014532_015243_015342_015432_023451_023541_024351_024531_025341_025431_032451_032541_034521_035421_042531_043521_103452_103542_104253_104352_104532_105243_105342_105432_123450_123540_124350_124530_125340_125430_132450_132540_134520_135420_142530_143520_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_231450_231540_241530_302451_302541_312450_312540_321450_321540
==============================
-(6*x^12-60*x^11+161*x^10-12*x^9-549*x^8+751*x^7-41*x^6-770*x^5+825*x^4-420*x^3+117*x^2-17*x+1)/(x^3-x^2-3*x+1)/(2*x^8-28*x^7+63*x^6-4*x^5-122*x^4+135*x^3-62*x^2+13*x-1)/(x-1)^2
	[2, 4, 1, 3, 6, 5] 013452_013542_014253_014352_014532_015243_015342_015432_023451_023541_024351_024531_025341_025431_032451_032541_034521_035421_042531_043521_103452_103542_104253_104352_104532_105243_105342_105432_123450_123540_124350_124530_125340_125430_132450_132540_134520_135420_142530_143520_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_234510_235410_243510_304521_305421_314520_315420_324510_325410
==============================
-(3*x^14-25*x^13+39*x^12+96*x^11-344*x^10+102*x^9+685*x^8-893*x^7-7*x^6+886*x^5-885*x^4+433*x^3-118*x^2+17*x-1)/(2*x^15-18*x^14+50*x^13+16*x^12-313*x^11+438*x^10+308*x^9-1307*x^8+972*x^7+580*x^6-1542*x^5+1238*x^4-537*x^3+134*x^2-18*x+1)
	[1, 3, 6, 5, 2, 4] 013452_013542_014253_014352_014532_015243_015342_015432_023451_023541_024351_024531_025341_025431_032451_032541_103452_103542_104253_104352_104532_105243_105342_105432_123450_123540_124350_124530_125340_125430_132450_132540_203451_203541_204153_204351_204531_205143_205341_205431_213450_213540_214350_214530_215340_215430_304152_304251_304521_305142_305241_305421_314250_314520_315240_315420_405132_405231_405321_415230_415320
==============================
(x-1)*(18*x^13-14*x^12-68*x^11-103*x^10+355*x^9+264*x^8-929*x^7+353*x^6+617*x^5-794*x^4+418*x^3-117*x^2+17*x-1)/(16*x^14-32*x^13-32*x^12-151*x^11+473*x^10+564*x^9-2045*x^8+1221*x^7+1204*x^6-2327*x^5+1654*x^4-654*x^3+151*x^2-19*x+1)
	[1, 4, 2, 5, 6, 3] 013452_013542_014253_014352_014532_015243_015342_015432_023451_023541_024351_024531_025341_025431_032451_032541_103452_103542_104253_104352_104532_105243_105342_105432_123450_123540_124350_124530_125340_125430_132450_132540_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_231450_231540_302451_302541_304521_305421_312450_312540_314520_315420_321450_321540_402531_403521_412530_413520_421530
==============================
(x-1)*(x^11-5*x^10-51*x^9+485*x^8-1401*x^7+2152*x^6-2035*x^5+1244*x^4-493*x^3+122*x^2-17*x+1)/(18*x^13-81*x^12+193*x^11-561*x^10+1881*x^9-4352*x^8+6548*x^7-6645*x^6+4655*x^5-2254*x^4+739*x^3-156*x^2+19*x-1)
	[1, 5, 6, 3, 2, 4] 013452_013542_014253_014352_014532_015243_015342_015432_023451_023541_024351_024531_025341_025431_034521_035421_103452_103542_104253_104352_104532_105243_105342_105432_123450_123540_124350_124530_125340_125430_134520_135420_203451_203541_204153_204351_204531_205143_205341_205431_213450_213540_214350_214530_215340_215430_302451_302541_304152_304251_305142_305241_312450_312540_314250_315240_402351_403152_403251_412350_413250
==============================
-(72*x^12-727*x^11+3230*x^10-8475*x^9+14564*x^8-17254*x^7+14433*x^6-8576*x^5+3590*x^4-1032*x^3+193*x^2-21*x+1)/(x^3-3*x^2+4*x-1)/(61*x^8-322*x^7+776*x^6-1023*x^5+794*x^4-374*x^3+105*x^2-16*x+1)/(x-1)^2
	[1, 4, 2, 3, 6, 5] 013452_013542_014253_014352_014532_015243_015342_015432_023451_023541_024351_024531_025341_025431_034521_035421_103452_103542_104253_104352_104532_105243_105342_105432_123450_123540_124350_124530_125340_125430_134520_135420_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_234510_235410_302451_302541_304521_305421_312450_312540_314520_315420_324510_325410_402531_403521_412530_413520_423510
==============================
-(4*x^16+8*x^15-12*x^14-32*x^13+29*x^12+84*x^11-46*x^10-151*x^9+28*x^8+191*x^7-56*x^6-132*x^5+89*x^4+12*x^3-29*x^2+10*x-1)/(2*x^17-15*x^15-6*x^14+52*x^13+18*x^12-121*x^11-37*x^10+188*x^9+81*x^8-252*x^7-18*x^6+205*x^5-89*x^4-34*x^3+38*x^2-11*x+1)
	[2, 4, 6, 3, 1, 5] 013452_013542_014352_014523_014532_015342_015423_015432_023451_023541_024351_024513_024531_025341_025413_025431_032451_032541_034512_034521_035412_035421_042531_043512_043521_103452_103542_104352_104523_104532_105342_105423_105432_123450_123540_124350_124530_125340_125430_132450_132540_134520_135420_142530_143520_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_304251_305241_314250_315240
==============================
-(17*x^6-11*x^5-14*x^4+30*x^3-24*x^2+9*x-1)/(7*x^7-25*x^6+x^5+34*x^4-48*x^3+32*x^2-10*x+1)
	[2, 3, 6, 4, 1, 5] 013452_013542_014352_014523_014532_015342_015423_015432_023451_023541_024351_024513_024531_025341_025413_025431_034251_034512_034521_035241_035412_035421_045231_045312_045321_103452_103542_104352_104523_104532_105342_105423_105432_123450_123540_124350_124530_125340_125430_134250_134520_135240_135420_145230_145320_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_302451_302541_312450_312540
==============================
-(16*x^27-16*x^26-168*x^25+330*x^24+24*x^23-723*x^22+1445*x^21-434*x^20-2285*x^19+3330*x^18+861*x^17-4367*x^16+1368*x^15+2762*x^14-1616*x^13-1468*x^12+514*x^11+1332*x^10-322*x^9-1209*x^8+640*x^7+452*x^6-491*x^5+41*x^4+128*x^3-69*x^2+14*x-1)/(2*x^8+2*x^7-8*x^6+7*x^5+8*x^4-6*x^3-3*x^2+5*x-1)/(16*x^18+14*x^17-31*x^16+122*x^15-43*x^14-169*x^13+217*x^12+29*x^11-186*x^10+37*x^9+37*x^8+72*x^7-21*x^6-83*x^5+57*x^4+17*x^3-29*x^2+10*x-1)
	[2, 5, 1, 4, 6, 3] 013452_013542_014352_014523_014532_015342_015423_015432_023451_023541_024351_024531_025341_025431_032451_032541_034251_035241_042351_043251_103452_103542_104352_104523_104532_105342_105423_105432_123450_123540_124350_124530_125340_125430_132450_132540_134250_135240_142350_143250_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_231450_231540_241350_302451_302541_312450_312540_321450_321540
==============================
(2*x^21+8*x^20-4*x^19-13*x^18+94*x^17+83*x^16-440*x^15+110*x^14+1101*x^13-1001*x^12-1105*x^11+1951*x^10+62*x^9-1653*x^8+689*x^7+620*x^6-595*x^5+49*x^4+134*x^3-70*x^2+14*x-1)/(5*x^12-5*x^11-18*x^10+40*x^9+37*x^8-109*x^7+5*x^6+118*x^5-73*x^4-19*x^3+30*x^2-10*x+1)/(2*x^8+2*x^7-8*x^6+7*x^5+8*x^4-6*x^3-3*x^2+5*x-1)
	[2, 5, 1, 3, 6, 4] 013452_013542_014352_014523_014532_015342_015423_015432_023451_023541_024351_024531_025341_025431_032451_032541_034251_035241_042351_043251_103452_103542_104352_104523_104532_105342_105423_105432_123450_123540_124350_124530_125340_125430_132450_132540_134250_135240_142350_143250_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_234150_235140_243150_304251_305241_314250_315240_324150_325140
==============================
-(8*x^11+30*x^10+34*x^9+7*x^8-40*x^7-27*x^6+23*x^5+18*x^4-7*x^3-19*x^2+9*x-1)/(4*x^12+6*x^11-14*x^10-27*x^9-19*x^8+37*x^7+39*x^6-23*x^5-30*x^4-6*x^3+27*x^2-10*x+1)
	[1, 3, 6, 4, 2, 5] 013452_013542_014352_014523_014532_015342_015423_015432_023451_023541_024351_024531_025341_025431_032451_032541_103452_103542_104352_104523_104532_105342_105423_105432_123450_123540_124350_124530_125340_125430_132450_132540_203451_203541_204351_204513_204531_205341_205413_205431_213450_213540_214350_214530_215340_215430_304251_304512_304521_305241_305412_305421_314250_314520_315240_315420_405231_405312_405321_415230_415320
==============================
(8*x^17-8*x^16-78*x^15-32*x^14+128*x^13+403*x^12+396*x^11-215*x^10-583*x^9-267*x^8+300*x^7+234*x^6-57*x^5-88*x^4-18*x^3+42*x^2-12*x+1)/(4*x^4-2*x^2-4*x+1)/(6*x^13-8*x^12-56*x^11-77*x^10-45*x^9+56*x^8+124*x^7+9*x^6-50*x^5-27*x^4+7*x^3+19*x^2-9*x+1)
	[1, 5, 2, 4, 6, 3] 013452_013542_014352_014523_014532_015342_015423_015432_023451_023541_024351_024531_025341_025431_032451_032541_103452_103542_104352_104523_104532_105342_105423_105432_123450_123540_124350_124530_125340_125430_132450_132540_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_231450_231540_302451_302541_304251_305241_312450_312540_314250_315240_321450_321540_402351_403251_412350_413250_421350
==============================
-(2*x^14-26*x^13+73*x^12+9*x^11-348*x^10+624*x^9-288*x^8-637*x^7+1430*x^6-1486*x^5+961*x^4-404*x^3+107*x^2-16*x+1)/(x-1)/(2*x^14-26*x^13+59*x^12+5*x^11-268*x^10+526*x^9-315*x^8-441*x^7+1186*x^6-1326*x^5+901*x^4-392*x^3+106*x^2-16*x+1)
	[1, 4, 6, 3, 2, 5] 013452_013542_014352_014523_014532_015342_015423_015432_023451_023541_024351_024531_025341_025431_034251_035241_103452_103542_104352_104523_104532_105342_105423_105432_123450_123540_124350_124530_125340_125430_134250_135240_203451_203541_204351_204513_204531_205341_205413_205431_213450_213540_214350_214530_215340_215430_302451_302541_304512_304521_305412_305421_312450_312540_314520_315420_402531_403512_403521_412530_413520
==============================
(18*x^18-90*x^17+137*x^16+67*x^15-578*x^14+752*x^13-190*x^12-301*x^11+780*x^10-1650*x^9+1566*x^8+554*x^7-2800*x^6+3061*x^5-1836*x^4+676*x^3-152*x^2+19*x-1)/(4*x^5-5*x^4-9*x^3+14*x^2-7*x+1)/(3*x^12-11*x^11+37*x^10-60*x^9+44*x^8-53*x^7+18*x^6+121*x^5-220*x^4+166*x^3-65*x^2+13*x-1)
	[1, 5, 2, 3, 6, 4] 013452_013542_014352_014523_014532_015342_015423_015432_023451_023541_024351_024531_025341_025431_034251_035241_103452_103542_104352_104523_104532_105342_105423_105432_123450_123540_124350_124530_125340_125430_134250_135240_203451_203541_204351_204531_205341_205431_213450_213540_214350_214530_215340_215430_234150_235140_302451_302541_304251_305241_312450_312540_314250_315240_324150_325140_402351_403251_412350_413250_423150
==============================
(2000*x^15-10534*x^14+23153*x^13-14025*x^12-51478*x^11+164304*x^10-256194*x^9+263894*x^8-193912*x^7+104342*x^6-41292*x^5+11886*x^4-2420*x^3+330*x^2-27*x+1)/(x-1)/(1366*x^14-4733*x^13-1839*x^12+45803*x^11-133195*x^10+215851*x^9-232639*x^8+177560*x^7-98414*x^6+39821*x^5-11647*x^4+2397*x^3-329*x^2+27*x-1)
	[4, 3, 6, 5, 1, 2] 014253_014352_015243_015342_015432_024153_024351_025143_025341_025431_034152_034251_035142_035241_035421_043152_043251_045132_045231_045321_053142_053241_054132_054231_054321_124053_124350_125043_125340_125430_134052_134250_135042_135240_135420_143052_143250_145032_145230_145320_153042_153240_154032_154230_154320_234051_234150_235041_235140_243051_243150_245031_245130_253041_253140_254031_254130_342051_342150_352041_352140
==============================
-(2*x-1)*(4*x-1)*(161*x^6-429*x^5+476*x^4-279*x^3+90*x^2-15*x+1)/(94*x^4-124*x^3+61*x^2-13*x+1)/(3*x-1)^2/(x-1)^3
	[6, 5, 3, 2, 1, 4] 021354_021453_021543_031254_031452_031542_032154_032451_032541_041253_041352_041532_042153_042351_042531_043152_043251_051243_051342_051432_052143_052341_052431_053142_053241_120354_120453_120543_130254_130452_130542_132450_132540_140253_140352_140532_142350_142530_143250_150243_150342_150432_152340_152430_153240_230451_230541_231450_231540_240351_240531_241350_241530_250341_250431_251340_251430_340521_341520_350421_351420
==============================
-(3766*x^9-14188*x^8+23664*x^7-22864*x^6+14048*x^5-5673*x^4+1502*x^3-251*x^2+24*x-1)/(274*x^5-460*x^4+306*x^3-100*x^2+16*x-1)/(3*x-1)^2/(x-1)^3
	[6, 5, 1, 2, 3, 4] 021354_021453_021543_031254_031452_031542_032451_032541_041253_041352_041532_042351_042531_043521_051243_051342_051432_052341_052431_053421_120354_120453_120543_130254_130452_130542_132450_132540_140253_140352_140532_142350_142530_143520_150243_150342_150432_152340_152430_153420_230154_230451_230541_231450_231540_240153_240351_240531_241350_241530_250143_250341_250431_251340_251430_340152_340251_341250_350142_350241_351240
==============================
-(2386*x^12-15272*x^11+44801*x^10-79388*x^9+94606*x^8-79908*x^7+49078*x^6-22088*x^5+7225*x^4-1672*x^3+259*x^2-24*x+1)/(1836*x^13-12988*x^12+45630*x^11-99430*x^10+146672*x^9-153752*x^8+117810*x^7-66894*x^6+28177*x^5-8697*x^4+1910*x^3-282*x^2+25*x-1)
	[5, 4, 1, 6, 3, 2] 021435_021534_021543_031425_031524_031542_032415_032514_041325_041523_041532_042315_042513_043215_051324_051423_051432_052314_052413_053214_120435_120534_120543_130425_130524_130542_132405_132504_140325_140523_140532_142305_142503_143205_150324_150423_150432_152304_152403_153204_210435_210534_210543_230415_230514_231405_231504_240315_240513_241305_241503_250314_250413_251304_251403_310425_310524_320415_320514_321405_321504
==============================
-(3*x-1)*(38*x^3-33*x^2+10*x-1)*(4*x-1)^2*(2*x-1)^3/(9400*x^10-45496*x^9+92946*x^8-106240*x^7+76209*x^6-36216*x^5+11630*x^4-2504*x^3+347*x^2-28*x+1)
	[5, 4, 1, 2, 3, 6] 021435_021534_021543_031425_031524_031542_032415_032514_041325_041523_041532_042315_042513_043215_051324_051423_051432_052314_052413_053214_120435_120534_120543_130425_130524_130542_132405_132504_140325_140523_140532_142305_142503_143205_150324_150423_150432_152304_152403_153204_230415_230514_230541_231405_231504_240315_240513_240531_241305_241503_250314_250413_250431_251304_251403_340512_340521_341502_350412_350421_351402
==============================
-(5*x-1)*(2*x-1)^4/(x-1)/(51*x^5-147*x^4+143*x^3-63*x^2+13*x-1)
	[5, 4, 3, 2, 1, 6] 021435_021534_021543_031425_031524_031542_032415_032514_032541_041325_041523_041532_042315_042513_042531_043512_043521_051324_051423_051432_052314_052413_052431_053412_053421_120435_120534_120543_130425_130524_130542_132405_132504_140325_140523_140532_142305_142503_143502_150324_150423_150432_152304_152403_153402_230415_230514_231405_231504_240315_240513_241305_241503_250314_250413_251304_251403_340215_341205_350214_351204
==============================
-(507*x^11-2993*x^10+8018*x^9-12990*x^8+14335*x^7-11373*x^6+6597*x^5-2775*x^4+822*x^3-162*x^2+19*x-1)*(-1+4*x)^2*(2*x-1)^3*(3*x-1)^6/(x-1)/(24909718*x^22-290765407*x^21+1524646923*x^20-4903568187*x^19+11018376379*x^18-18567265957*x^17+24499022063*x^16-26021618328*x^15+22651722224*x^14-16345652456*x^13+9843770086*x^12-4963267133*x^11+2095820273*x^10-739463693*x^9+216917823*x^8-52481742*x^7+10349286*x^6-1635184*x^5+201892*x^4-18754*x^3+1232*x^2-51*x+1)
	[3, 2, 1, 6, 5, 4] 021435_021534_031425_031524_032415_032514_041325_041523_042315_042513_043215_043512_051324_051423_052314_052413_053214_053412_054213_054312_120435_120534_130425_130524_132405_132504_140325_140523_142305_142503_143205_143502_150324_150423_152304_152403_153204_153402_154203_154302_230415_230514_231405_231504_240315_240513_241305_241503_243105_250314_250413_251304_251403_253104_254103_340215_341205_342105_350214_351204_352104
==============================
-(2*x-1)*(139*x^12-96*x^11-3425*x^10+14923*x^9-30290*x^8+36970*x^7-29661*x^6+16223*x^5-6095*x^4+1547*x^3-253*x^2+24*x-1)/(389*x^13-5899*x^12+30792*x^11-85814*x^10+149264*x^9-174957*x^8+144033*x^7-85023*x^6+36185*x^5-11006*x^4+2331*x^3-326*x^2+27*x-1)
	[6, 4, 3, 2, 1, 5] 021453_021534_021543_031452_031524_031542_032451_032514_032541_041352_041523_041532_042351_042513_042531_043512_043521_051342_051423_051432_052341_052413_052431_053412_053421_120453_120534_120543_130452_130524_130542_132450_132540_140352_140523_140532_142350_142530_143520_150342_150423_150432_152340_152430_153420_230451_230541_231450_231540_240351_240531_241350_241530_250341_250431_251340_251430_340251_341250_350241_351240
==============================
(18*x^12-87*x^11+47*x^10+480*x^9-1525*x^8+2489*x^7-2742*x^6+2173*x^5-1236*x^4+484*x^3-121*x^2+17*x-1)/(14*x^13-26*x^12+49*x^11-398*x^10+1542*x^9-3248*x^8+4464*x^7-4365*x^6+3138*x^5-1637*x^4+591*x^3-137*x^2+18*x-1)
	[6, 4, 1, 5, 3, 2] 021453_021534_021543_031452_031524_031542_032451_032541_041352_041523_041532_042351_042531_043251_051342_051423_051432_052341_052431_053241_120453_120534_120543_130452_130524_130542_132450_132540_140352_140523_140532_142350_142530_143250_150342_150423_150432_152340_152430_153240_210453_210534_210543_230451_230541_231450_231540_240351_240531_241350_241530_250341_250431_251340_251430_310452_310542_320451_320541_321450_321540
==============================
-(16*x^7-169*x^6+418*x^5-460*x^4+272*x^3-89*x^2+15*x-1)*(2*x-1)^4/(297*x^12-2746*x^11+11945*x^10-29761*x^9+46671*x^8-48900*x^7+35459*x^6-18077*x^5+6467*x^4-1589*x^3+255*x^2-24*x+1)
	[6, 4, 1, 2, 3, 5] 021453_021534_021543_031452_031524_031542_032451_032541_041352_041523_041532_042351_042531_043251_051342_051423_051432_052341_052431_053241_120453_120534_120543_130452_130524_130542_132450_132540_140352_140523_140532_142350_142530_143250_150342_150423_150432_152340_152430_153240_230451_230514_230541_231450_231540_240351_240513_240531_241350_241530_250341_250413_250431_251340_251430_340512_340521_341520_350412_350421_351420
==============================
-(x-1)*(40*x^13-264*x^12+302*x^11+958*x^10-1957*x^9-1613*x^8+8352*x^7-11284*x^6+8367*x^5-3861*x^4+1140*x^3-210*x^2+22*x-1)/(40*x^11+96*x^10-514*x^9+193*x^8+1872*x^7-4033*x^6+3991*x^5-2287*x^4+802*x^3-170*x^2+20*x-1)/(2*x-1)^2
	[3, 2, 1, 5, 6, 4] 021453_021543_031452_031542_032451_032541_041352_041532_042351_042531_043251_043521_051342_051432_052341_052431_053241_053421_054231_054321_120453_120543_130452_130542_132450_132540_140352_140532_142350_142530_143250_143520_150342_150432_152340_152430_153240_153420_154230_154320_230451_230541_231450_231540_240351_240531_241350_241530_243150_250341_250431_251340_251430_253140_254130_340251_341250_342150_350241_351240_352140
==============================
-(221*x^7-792*x^6+1170*x^5-934*x^4+436*x^3-118*x^2+17*x-1)*(2*x-1)^4/(3*x^2-3*x+1)/(759*x^10-4725*x^9+12671*x^8-19225*x^7+18300*x^6-11446*x^5+4777*x^4-1317*x^3+230*x^2-23*x+1)
	[1, 4, 6, 5, 3, 2] 021453_021543_031452_031542_032451_032541_041352_041532_042351_042531_043251_051342_051432_052341_052431_053241_120453_120543_130452_130542_132450_132540_140352_140532_142350_142530_143250_150342_150432_152340_152430_153240_210453_210543_230451_230541_231450_231540_240351_240531_241350_241530_250341_250431_251340_251430_310452_310542_320451_320541_321450_321540_340521_341520_350421_351420_410532_420531_421530_430521_431520
==============================
-(136*x^11+136*x^10-2448*x^9+7472*x^8-12276*x^7+12623*x^6-8524*x^5+3827*x^4-1128*x^3+209*x^2-22*x+1)/(x-1)/(206*x^10-1780*x^9+5760*x^8-10212*x^7+11203*x^6-7946*x^5+3689*x^4-1110*x^3+208*x^2-22*x+1)
	[1, 5, 6, 4, 3, 2] 021453_021543_031452_031542_032451_032541_041352_041532_042351_042531_043521_051342_051432_052341_052431_053421_120453_120543_130452_130542_132450_132540_140352_140532_142350_142530_143520_150342_150432_152340_152430_153420_210453_210543_230451_230541_231450_231540_240351_240531_241350_241530_250341_250431_251340_251430_310452_310542_320451_320541_321450_321540_340251_341250_350241_351240_410352_420351_421350_430251_431250
==============================
(9*x^3-14*x^2+7*x-1)*(26*x^10-80*x^9-44*x^8+585*x^7-1321*x^6+1560*x^5-1096*x^4+471*x^3-121*x^2+17*x-1)/(2*x-1)/(x^3-3*x^2+4*x-1)/(43*x^9+331*x^8-1619*x^7+2943*x^6-2941*x^5+1783*x^4-670*x^3+152*x^2-19*x+1)
	[6, 5, 1, 3, 4, 2] 023154_024153_025143_032154_034152_034251_035142_035241_042153_043152_043251_045132_045231_045321_052143_053142_053241_054132_054231_054321_123054_124053_125043_132054_134052_134250_135042_135240_142053_143052_143250_145032_145230_145320_152043_153042_153240_154032_154230_154320_213054_214053_215043_234051_234150_235041_235140_243051_243150_245031_245130_253041_253140_254031_254130_314052_315042_324051_324150_325041_325140
==============================
(4*x-1)*(2*x-1)*(120*x^11-342*x^10-574*x^9+3840*x^8-7598*x^7+8452*x^6-6004*x^5+2829*x^4-882*x^3+175*x^2-20*x+1)/(288*x^11+4240*x^10-22014*x^9+45676*x^8-54160*x^7+41316*x^6-21288*x^5+7512*x^4-1793*x^3+277*x^2-25*x+1)/(-1+x)^2
	[6, 5, 1, 2, 4, 3] 023154_024153_025143_032154_034152_034251_035142_035241_042153_043152_043251_045132_045231_045321_052143_053142_053241_054132_054231_054321_123054_124053_125043_132054_134052_134250_135042_135240_142053_143052_143250_145032_145230_145320_152043_153042_153240_154032_154230_154320_231054_234051_234150_235041_235140_241053_243051_243150_245031_245130_251043_253041_253140_254031_254130_341052_342051_342150_351042_352041_352140
==============================
-(3*x^6-21*x^5+20*x^4-40*x^3+21*x^2-8*x+1)/(x-1)/(2*x^6-17*x^5+14*x^4-36*x^3+20*x^2-8*x+1)
	[3, 6, 1, 4, 5, 2] 023415_023514_024315_031425_031524_032415_032514_034215_041325_041523_041532_042315_042513_043215_051324_051423_051432_052314_052413_053214_123405_123504_124305_130425_130524_132405_132504_134205_140325_140523_140532_142305_142503_143205_150324_150423_150432_152304_152403_153204_213405_213504_214305_230415_230514_231405_231504_240315_240513_241305_241503_250314_250413_251304_251403_312405_312504_320415_320514_321405_321504
==============================
-(42*x^5-102*x^4+98*x^3-46*x^2+11*x-1)*(76*x^6-192*x^5+218*x^4-144*x^3+57*x^2-12*x+1)/(1824*x^12-13032*x^11+39798*x^10-71464*x^9+85692*x^8-72996*x^7+45451*x^6-20824*x^5+6944*x^4-1636*x^3+257*x^2-24*x+1)
	[3, 4, 1, 6, 5, 2] 023415_023514_024513_031425_031524_032415_032514_034512_041235_041325_041523_042315_042513_043512_051234_051324_051423_052314_052413_053412_123405_123504_124503_130425_130524_132405_132504_134502_140235_140325_140523_142305_142503_143502_150234_150324_150423_152304_152403_153402_213405_213504_214503_230415_230514_231405_231504_240315_240513_241305_241503_250314_250413_251304_251403_312405_312504_320415_320514_321405_321504
==============================
-(42*x^5-102*x^4+98*x^3-46*x^2+11*x-1)*(12*x^4-28*x^3+22*x^2-8*x+1)^2/(3808*x^14-33216*x^13+132608*x^12-317440*x^11+509340*x^10-581728*x^9+489670*x^8-309576*x^7+148025*x^6-53328*x^5+14250*x^4-2736*x^3+356*x^2-28*x+1)
	[5, 2, 1, 4, 3, 6] 023415_023514_031425_031524_032415_032514_041235_041325_041523_041532_042315_042513_051234_051243_051324_051342_051423_051432_052314_052413_123405_123504_130425_130524_132405_132504_140235_140325_140523_140532_142305_142503_150234_150243_150324_150342_150423_150432_152304_152403_230415_230514_231405_231504_240315_240513_240531_241305_241503_250314_250341_250413_250431_251304_251403_340512_340521_341502_350412_350421_351402
	[1, 6, 3, 4, 5, 2] 023415_023514_031425_031524_032415_032514_041325_041523_041532_042315_042513_051324_051423_051432_052314_052413_123405_123504_130425_130524_132405_132504_140325_140523_140532_142305_142503_150324_150423_150432_152304_152403_213405_213504_230415_230514_231405_231504_240315_240513_241305_241503_250314_250413_251304_251403_312405_312504_320415_320514_321405_321504_340215_341205_350214_351204_412305_420315_421305_430215_431205
==============================
-(2*x^3+2*x^2+2*x-1)*(128*x^44+960*x^43+3968*x^42+10856*x^41+17204*x^40+4640*x^39-47934*x^38-128270*x^37-166104*x^36-78950*x^35+133894*x^34+321459*x^33+262767*x^32-61994*x^31-310804*x^30-52678*x^29+643106*x^28+1060056*x^27+320743*x^26-1099053*x^25-1390352*x^24+254351*x^23+1604929*x^22+720893*x^21-1021710*x^20-1083321*x^19+247725*x^18+851285*x^17+156909*x^16-416797*x^15-237567*x^14+151090*x^13+146819*x^12-36471*x^11-64436*x^10+7393*x^9+21377*x^8-2261*x^7-5592*x^6+1126*x^5+1184*x^4-725*x^3+177*x^2-21*x+1)*(x^2+x-1)^2/(128*x^54+1536*x^53+9632*x^52+35456*x^51+68528*x^50+2440*x^49-376520*x^48-1098688*x^47-1498588*x^46-313192*x^45+2907166*x^44+6341251*x^43+6951898*x^42+3821937*x^41-749777*x^40-4536493*x^39-7258017*x^38-7177097*x^37-740942*x^36+6964268*x^35-492026*x^34-25401319*x^33-33864354*x^32+5271910*x^31+56276548*x^30+45431278*x^29-26503940*x^28-64400668*x^27-17073663*x^26+44858057*x^25+35588296*x^24-16054325*x^23-31057727*x^22-1170680*x^21+18474498*x^20+6379896*x^19-8387516*x^18-5326486*x^17+2763784*x^16+3183263*x^15-752186*x^14-1412016*x^13+164680*x^12+512132*x^11-48855*x^10-150944*x^9+21718*x^8+37160*x^7-11138*x^6-6562*x^5+5386*x^4-1688*x^3+286*x^2-26*x+1)
	[4, 6, 1, 3, 5, 2] 023415_024315_025314_032415_034125_034215_035124_035214_042315_043125_043215_045123_045132_045213_052314_053124_053214_054123_054132_054213_123405_124305_125304_132405_134025_134205_135024_135204_142305_143025_143205_145023_145032_145203_152304_153024_153204_154023_154032_154203_213405_214305_215304_234015_234105_235014_235104_243015_243105_245013_245103_253014_253104_254013_254103_314205_315204_324015_324105_325014_325104
==============================
-(23*x^4-42*x^3+28*x^2-9*x+1)^2/(321*x^9-1785*x^8+4048*x^7-5093*x^6+4012*x^5-2078*x^4+710*x^3-154*x^2+19*x-1)
	[3, 6, 5, 2, 1, 4] 023415_023514_024315_031425_031524_032415_032514_034125_034215_041235_041325_041523_042135_042315_042513_043125_043215_051234_051324_051423_052134_052314_052413_053124_053214_123405_123504_124305_130425_130524_132405_132504_134205_140235_140325_140523_142305_142503_143205_150234_150324_150423_152304_152403_153204_230415_230514_231405_231504_240315_240513_241305_241503_250314_250413_251304_251403_340512_341502_350412_351402
==============================
-(42*x^5-102*x^4+98*x^3-46*x^2+11*x-1)*(21*x^10-68*x^9+209*x^8-312*x^7+446*x^6-480*x^5+366*x^4-184*x^3+61*x^2-12*x+1)/(336*x^16-3244*x^15+15265*x^14-44904*x^13+92432*x^12-148180*x^11+194829*x^10-209336*x^9+179827*x^8-121412*x^7+63701*x^6-25672*x^5+7796*x^4-1724*x^3+261*x^2-24*x+1)
	[3, 6, 1, 2, 5, 4] 023415_023514_024315_031425_031524_032415_032514_034215_041325_041523_041532_042315_042513_043215_051324_051423_051432_052314_052413_053214_123405_123504_124305_130425_130524_132405_132504_134205_140325_140523_140532_142305_142503_143205_150324_150423_150432_152304_152403_153204_230415_230514_231405_231504_234105_240315_240513_241305_241503_243105_250314_250413_251304_251403_253104_340215_341205_342105_350214_351204_352104
==============================
-(x-1)*(242*x^7-750*x^6+1001*x^5-751*x^4+344*x^3-96*x^2+15*x-1)*(4*x-1)^2*(3*x-1)^3*(2*x-1)^6/(4459488*x^20-44891120*x^19+213255098*x^18-633563646*x^17+1318899791*x^16-2045250415*x^15+2452970574*x^14-2331770393*x^13+1785639853*x^12-1113207549*x^11+568392337*x^10-238211515*x^9+81827019*x^8-22917568*x^7+5182719*x^6-931822*x^5+130066*x^4-13582*x^3+998*x^2-46*x+1)
	[3, 4, 5, 2, 1, 6] 023415_023514_024513_031425_031524_032415_032514_034512_034521_041325_041523_041532_042315_042513_042531_043512_043521_051324_051423_051432_052314_052413_052431_053412_053421_123405_123504_124503_130425_130524_132405_132504_134502_140325_140523_140532_142305_142503_143502_150324_150423_150432_152304_152403_153402_230415_230514_231405_231504_240315_240513_241305_241503_250314_250413_251304_251403_340215_341205_350214_351204
==============================
-(198*x^17+1878*x^16+16825*x^15-237099*x^14+1051144*x^13-2628690*x^12+4338401*x^11-5078187*x^10+4383804*x^9-2852629*x^8+1414210*x^7-535075*x^6+153442*x^5-32782*x^4+5054*x^3-531*x^2+34*x-1)/(63*x^8-378*x^7+964*x^6-1296*x^5+992*x^4-449*x^3+119*x^2-17*x+1)/(2*x-1)^2/(-1+x)^2/(3*x-1)^4
	[4, 6, 5, 2, 1, 3] 023415_024315_025314_031425_032415_034125_034215_035124_035214_041235_041325_042135_042315_043125_043215_045123_045213_051234_051324_052134_052314_053124_053214_054123_054213_123405_124305_125304_132405_134025_134205_135024_135204_142035_142305_143025_143205_145023_145203_152034_152304_153024_153204_154023_154203_234015_234105_235014_235104_243015_243105_245013_245103_253014_253104_254013_254103_345012_345102_354012_354102
==============================
-(x+1)*(x^2+x-1)*(3*x^3-5*x^2+5*x-1)*(16*x^27+8*x^26-108*x^25-164*x^24+108*x^23+520*x^22+388*x^21-218*x^20-444*x^19-555*x^18-404*x^17-40*x^16+232*x^15+953*x^14+198*x^13-535*x^12+198*x^11+370*x^10-332*x^9-399*x^8+226*x^7+150*x^6-22*x^5-48*x^4-21*x^3+32*x^2-10*x+1)*(3*x^4-11*x^3+12*x^2-7*x+1)*(x-1)^4/(360*x^44-1128*x^43-2364*x^42+5892*x^41+12456*x^40-7512*x^39-51960*x^38+408*x^37+125628*x^36-10505*x^35-222948*x^34+10857*x^33+312941*x^32+20706*x^31-200789*x^30-305460*x^29+49322*x^28+1101052*x^27-948803*x^26-739693*x^25+1868325*x^24-1552403*x^23+282691*x^22+1289238*x^21-1976622*x^20+819338*x^19+919690*x^18-1048529*x^17-223522*x^16+895531*x^15-349869*x^14-340050*x^13+443567*x^12-230979*x^11+84201*x^10-24474*x^9-26114*x^8+58520*x^7-52372*x^6+27940*x^5-9680*x^4+2208*x^3-321*x^2+27*x-1)
	[4, 6, 1, 2, 5, 3] 023415_024315_025314_032415_034125_034215_035124_035214_042315_043125_043215_045123_045132_045213_052314_053124_053214_054123_054132_054213_123405_124305_125304_132405_134025_134205_135024_135204_142305_143025_143205_145023_145032_145203_152304_153024_153204_154023_154032_154203_231405_234015_234105_235014_235104_241305_243015_243105_245013_245103_251304_253014_253104_254013_254103_341205_342015_342105_351204_352014_352104
==============================
(27*x^24-137*x^23+197*x^22-74*x^21-1134*x^20+9036*x^19-31537*x^18+70928*x^17-116440*x^16+152719*x^15-194850*x^14+284620*x^13-438836*x^12+602943*x^11-678175*x^10+611170*x^9-440810*x^8+254258*x^7-116409*x^6+41634*x^5-11338*x^4+2261*x^3-310*x^2+26*x-1)/(18*x^24-61*x^23-87*x^22+671*x^21-3545*x^20+18475*x^19-61462*x^18+141164*x^17-245328*x^16+354648*x^15-486285*x^14+679683*x^13-924039*x^12+1117995*x^11-1135723*x^10+945001*x^9-638171*x^8+347459*x^7-150904*x^6+51374*x^5-13354*x^4+2548*x^3-335*x^2+27*x-1)
	[6, 2, 3, 5, 1, 4] 031452_031542_032451_032541_041253_041352_041523_041532_042153_042351_042531_043152_043251_051234_051243_051324_051342_051423_051432_052134_052143_052341_052431_053142_053241_130452_130542_132450_132540_140253_140352_140523_140532_142350_142530_143250_150234_150243_150324_150342_150423_150432_152340_152430_153240_230451_230541_231450_231540_240351_240531_241350_241530_250341_250431_251340_251430_320451_320541_321450_321540
==============================
(912*x^19-5120*x^18+22424*x^17-65936*x^16+122072*x^15-157568*x^14+184684*x^13-264954*x^12+413988*x^11-550082*x^10+570426*x^9-456134*x^8+281238*x^7-133257*x^6+48046*x^5-12936*x^4+2517*x^3-334*x^2+27*x-1)/(1680*x^19-11488*x^18+47880*x^17-131248*x^16+244680*x^15-345440*x^14+445976*x^13-610442*x^12+828720*x^11-969674*x^10+911050*x^9-672717*x^8+387634*x^7-173093*x^6+59187*x^5-15187*x^4+2827*x^3-360*x^2+28*x-1)
	[1, 5, 4, 3, 6, 2] 024351_025341_034152_034251_035142_035241_043152_043251_045123_045132_045231_053142_053241_054123_054132_054231_124350_125340_134052_134250_135042_135240_143052_143250_145023_145032_145230_153042_153240_154023_154032_154230_214350_215340_234051_234150_235041_235140_243051_243150_245031_245130_253041_253140_254031_254130_314250_315240_324051_324150_325041_325140_342051_342150_352041_352140_413250_423051_423150_432051_432150
==============================
(7776*x^17-47736*x^16+119604*x^15-98856*x^14-246302*x^13+995976*x^12-1847746*x^11+2297905*x^10-2097700*x^9+1453324*x^8-773196*x^7+315948*x^6-98306*x^5+22864*x^4-3847*x^3+442*x^2-31*x+1)/(x-1)/(2916*x^16-3924*x^15-58102*x^14+323398*x^13-881962*x^12+1566946*x^11-1985362*x^10+1868878*x^9-1333573*x^8+727387*x^7-303198*x^6+95788*x^5-22529*x^4+3820*x^3-441*x^2+31*x-1)
	[6, 2, 1, 5, 3, 4] 023451_023541_031452_031542_032451_032541_041253_041352_041523_041532_042351_042531_051234_051243_051324_051342_051423_051432_052341_052431_123450_123540_130452_130542_132450_132540_140253_140352_140523_140532_142350_142530_150234_150243_150324_150342_150423_150432_152340_152430_230451_230541_231450_231540_240153_240351_240531_241350_241530_250134_250143_250341_250431_251340_251430_340152_340251_341250_350142_350241_351240
==============================
(12054*x^17-81916*x^16+244040*x^15-370887*x^14+140832*x^13+634312*x^12-1644902*x^11+2264383*x^10-2146891*x^9+1504700*x^8-800093*x^7+325023*x^6-100356*x^5+23165*x^4-3873*x^3+443*x^2-31*x+1)/(13350*x^17-83644*x^16+204080*x^15-131967*x^14-550487*x^13+1911142*x^12-3302189*x^11+3848293*x^10-3289290*x^9+2133800*x^8-1065143*x^7+409875*x^6-120645*x^5+26675*x^4-4288*x^3+473*x^2-32*x+1)
	[6, 2, 1, 4, 3, 5] 023451_023541_031452_031542_032451_032541_041253_041352_041523_041532_042351_042531_051234_051243_051324_051342_051423_051432_052341_052431_123450_123540_130452_130542_132450_132540_140253_140352_140523_140532_142350_142530_150234_150243_150324_150342_150423_150432_152340_152430_230451_230541_231450_231540_240351_240513_240531_241350_241530_250314_250341_250413_250431_251340_251430_340512_340521_341520_350412_350421_351420
==============================
(216*x^29-2064*x^28+6564*x^27-10412*x^26+6116*x^25-3390*x^24+17294*x^23-20512*x^22+14398*x^21-53246*x^20+123840*x^19-146354*x^18+125774*x^17-114369*x^16+126273*x^15-142395*x^14+129062*x^13-88869*x^12+68242*x^11-61430*x^10+41156*x^9-25543*x^8+26094*x^7-25385*x^6+16113*x^5-6510*x^4+1685*x^3-272*x^2+25*x-1)/(216*x^29-2496*x^28+8436*x^27-13916*x^26+11324*x^25-13982*x^24+37478*x^23-47324*x^22+44986*x^21-96546*x^20+184354*x^19-208050*x^18+179910*x^17-176959*x^16+199973*x^15-202776*x^14+170191*x^13-132340*x^12+117094*x^11-97180*x^10+61955*x^9-44043*x^8+44498*x^7-37882*x^6+21500*x^5-7985*x^4+1935*x^3-296*x^2+26*x-1)
	[1, 5, 3, 2, 6, 4] 031452_031542_032451_032541_041352_041523_041532_042351_042531_043251_051342_051423_051432_052341_052431_053241_130452_130542_132450_132540_140352_140523_140532_142350_142530_143250_150342_150423_150432_152340_152430_153240_230451_230541_231450_231540_240351_240531_241350_241530_243150_250341_250431_251340_251430_253140_320451_320541_321450_321540_340251_341250_342150_350241_351240_352140_420351_421350_430251_431250_432150
==============================
(840*x^19+8205*x^18-42397*x^17+27839*x^16+312128*x^15-1359517*x^14+3179907*x^13-5154202*x^12+6257929*x^11-5889670*x^10+4367843*x^9-2569126*x^8+1197924*x^7-439839*x^6+125473*x^5-27198*x^4+4322*x^3-474*x^2+32*x-1)/(4040*x^19-24995*x^18+127283*x^17-541561*x^16+1710616*x^15-3999464*x^14+7098846*x^13-9779683*x^12+10621458*x^11-9185517*x^10+6358430*x^9-3525986*x^8+1560750*x^7-546790*x^6+149426*x^5-31129*x^4+4767*x^3-505*x^2+33*x-1)
	[3, 5, 6, 2, 1, 4] 023451_023541_024351_031452_031542_032451_032541_034152_034251_041253_041352_041532_042153_042351_042531_043152_043251_051243_051342_051432_052143_052341_052431_053142_053241_123450_123540_124350_130452_130542_132450_132540_134250_140253_140352_140532_142350_142530_143250_150243_150342_150432_152340_152430_153240_230451_230541_231450_231540_240351_240531_241350_241530_250341_250431_251340_251430_340521_341520_350421_351420
==============================
(16*x^17+144*x^16+360*x^15+480*x^14+156*x^13-368*x^12-726*x^11-322*x^10+440*x^9+455*x^8+123*x^7-65*x^6-78*x^5-13*x^4+4*x^3+20*x^2-9*x+1)/(32*x^17+304*x^16+888*x^15+1472*x^14+1068*x^13-268*x^12-1502*x^11-1158*x^10+166*x^9+541*x^8+229*x^7-7*x^6-83*x^5-23*x^4-10*x^3+28*x^2-10*x+1)
	[3, 5, 1, 4, 6, 2] 023451_023541_024351_031452_031542_032451_032541_034251_041352_041523_041532_042351_042531_043251_051342_051423_051432_052341_052431_053241_123450_123540_124350_130452_130542_132450_132540_134250_140352_140523_140532_142350_142530_143250_150342_150423_150432_152340_152430_153240_213450_213540_214350_230451_230541_231450_231540_240351_240531_241350_241530_250341_250431_251340_251430_312450_312540_320451_320541_321450_321540
==============================
(60*x^19-102*x^18+73*x^17-788*x^16+2176*x^15-3240*x^14+5828*x^13-11441*x^12+17244*x^11-19878*x^10+19264*x^9-17765*x^8+16573*x^7-13793*x^6+8723*x^5-3847*x^4+1129*x^3-209*x^2+22*x-1)/(60*x^19-264*x^18+991*x^17-3254*x^16+6547*x^15-9642*x^14+15048*x^13-24198*x^12+32292*x^11-34689*x^10+32659*x^9-29913*x^8+26748*x^7-20501*x^6+11853*x^5-4820*x^4+1319*x^3-230*x^2+23*x-1)
	[3, 5, 1, 2, 6, 4] 023451_023541_024351_031452_031542_032451_032541_034251_041352_041523_041532_042351_042531_043251_051342_051423_051432_052341_052431_053241_123450_123540_124350_130452_130542_132450_132540_134250_140352_140523_140532_142350_142530_143250_150342_150423_150432_152340_152430_153240_230451_230541_231450_231540_234150_240351_240531_241350_241530_243150_250341_250431_251340_251430_253140_340251_341250_342150_350241_351240_352140
==============================
(171*x^13-1026*x^12+2176*x^11-926*x^10-5155*x^9+13938*x^8-19185*x^7+17029*x^6-10272*x^5+4246*x^4-1183*x^3+212*x^2-22*x+1)/(171*x^13-891*x^12+976*x^11+3626*x^10-14998*x^9+27505*x^8-31744*x^7+25010*x^6-13756*x^5+5270*x^4-1376*x^3+233*x^2-23*x+1)
	[3, 4, 6, 2, 1, 5] 023451_023541_024531_031452_031542_032451_032541_034512_034521_041352_041523_041532_042351_042513_042531_043512_043521_051342_051423_051432_052341_052413_052431_053412_053421_123450_123540_124530_130452_130542_132450_132540_134520_140352_140523_140532_142350_142530_143520_150342_150423_150432_152340_152430_153420_230451_230541_231450_231540_240351_240531_241350_241530_250341_250431_251340_251430_340251_341250_350241_351240
==============================
(32*x^19-608*x^17+2112*x^16-3668*x^15+4412*x^14-4573*x^13+4241*x^12-3756*x^11+4918*x^10-8706*x^9+12700*x^8-13558*x^7+10688*x^6-6246*x^5+2662*x^4-800*x^3+160*x^2-19*x+1)/(32*x^19-608*x^17+2140*x^16-3912*x^15+5389*x^14-6994*x^13+8552*x^12-10018*x^11+13116*x^10-18484*x^9+22623*x^8-21534*x^7+15541*x^6-8412*x^5+3346*x^4-944*x^3+178*x^2-20*x+1)
	[3, 4, 1, 5, 6, 2] 023451_023541_024531_031452_031542_032451_032541_034521_041253_041352_041532_042351_042531_043521_051243_051342_051432_052341_052431_053421_123450_123540_124530_130452_130542_132450_132540_134520_140253_140352_140532_142350_142530_143520_150243_150342_150432_152340_152430_153420_213450_213540_214530_230451_230541_231450_231540_240351_240531_241350_241530_250341_250431_251340_251430_312450_312540_320451_320541_321450_321540
==============================
(3456*x^26-15216*x^25-6832*x^24+205674*x^23-699153*x^22+1366551*x^21-1927915*x^20+2198899*x^19-2052781*x^18+1294610*x^17+127829*x^16-2046070*x^15+4340371*x^14-6805899*x^13+8716859*x^12-9123133*x^11+7755064*x^10-5339901*x^9+2970391*x^8-1327328*x^7+471715*x^6-131253*x^5+27923*x^4-4378*x^3+476*x^2-32*x+1)/(3456*x^26-15216*x^25-6832*x^24+205674*x^23-697425*x^22+1346031*x^21-1812535*x^20+1788489*x^19-1006150*x^18-778451*x^17+3528180*x^16-6904601*x^15+10547087*x^14-13864391*x^13+15697338*x^12-14972816*x^11+11825378*x^10-7656767*x^9+4035764*x^8-1717825*x^7+583863*x^6-155881*x^5+31908*x^4-4825*x^3+507*x^2-33*x+1)
	[1, 4, 3, 5, 6, 2] 023451_023541_031452_031542_032451_032541_041253_041352_041532_042351_042531_051243_051342_051432_052341_052431_123450_123540_130452_130542_132450_132540_140253_140352_140532_142350_142530_150243_150342_150432_152340_152430_213450_213540_230451_230541_231450_231540_240351_240531_241350_241530_250341_250431_251340_251430_312450_312540_320451_320541_321450_321540_340521_341520_350421_351420_412530_420531_421530_430521_431520
==============================
(72*x^25-452*x^24+1968*x^23-9410*x^22+35495*x^21-94032*x^20+189313*x^19-323033*x^18+492529*x^17-643594*x^16+662747*x^15-492077*x^14+226475*x^13-32869*x^12-4306*x^11-74544*x^10+169927*x^9-202993*x^8+162641*x^7-92937*x^6+38423*x^5-11413*x^4+2374*x^3-328*x^2+27*x-1)/(84*x^25-622*x^24+3122*x^23-14380*x^22+50769*x^21-130128*x^20+259216*x^19-440315*x^18+667967*x^17-873782*x^16+914553*x^15-708775*x^14+369650*x^13-121156*x^12+86640*x^11-203301*x^10+317190*x^9-324609*x^8+235211*x^7-124322*x^6+48166*x^5-13527*x^4+2678*x^3-354*x^2+28*x-1)
	[1, 5, 3, 4, 6, 2] 023451_023541_031452_031542_032451_032541_041352_041523_041532_042351_042531_051342_051423_051432_052341_052431_123450_123540_130452_130542_132450_132540_140352_140523_140532_142350_142530_150342_150423_150432_152340_152430_213450_213540_230451_230541_231450_231540_240351_240531_241350_241530_250341_250431_251340_251430_312450_312540_320451_320541_321450_321540_340251_341250_350241_351240_412350_420351_421350_430251_431250
==============================
-(2*x^14+28*x^13-116*x^12+220*x^11-429*x^10+736*x^9-863*x^8+1003*x^7-1312*x^6+1346*x^5-916*x^4+399*x^3-107*x^2+16*x-1)/(x-1)/(12*x^13-54*x^12+147*x^11-383*x^10+685*x^9-770*x^8+829*x^7-1093*x^6+1191*x^5-856*x^4+387*x^3-106*x^2+16*x-1)
	[4, 5, 1, 3, 6, 2] 023451_024351_025341_032451_034152_034251_035142_035241_042351_043152_043251_045123_045132_045231_052341_053142_053241_054123_054132_054231_123450_124350_125340_132450_134052_134250_135042_135240_142350_143052_143250_145023_145032_145230_152340_153042_153240_154023_154032_154230_213450_214350_215340_234051_234150_235041_235140_243051_243150_245031_245130_253041_253140_254031_254130_314250_315240_324051_324150_325041_325140
==============================
-(22*x^16-361*x^15+1656*x^14-4058*x^13+6635*x^12-9127*x^11+13141*x^10-19223*x^9+23885*x^8-22892*x^7+16482*x^6-8823*x^5+3455*x^4-960*x^3+179*x^2-20*x+1)/(26*x^17-274*x^16+1445*x^15-4444*x^14+9068*x^13-13994*x^12+19444*x^11-27313*x^10+36399*x^9-40582*x^8+35329*x^7-23423*x^6+11666*x^5-4283*x^4+1122*x^3-198*x^2+21*x-1)
	[4, 5, 1, 2, 6, 3] 023451_024351_025341_032451_034152_034251_035142_035241_042351_043152_043251_045123_045132_045231_052341_053142_053241_054123_054132_054231_123450_124350_125340_132450_134052_134250_135042_135240_142350_143052_143250_145023_145032_145230_152340_153042_153240_154023_154032_154230_231450_234051_234150_235041_235140_241350_243051_243150_245031_245130_251340_253041_253140_254031_254130_341250_342051_342150_351240_352041_352140
==============================
-(2*x-1)*(5808*x^23-17630*x^22-21450*x^21+259778*x^20-903260*x^19+2099066*x^18-3679560*x^17+4978596*x^16-5235702*x^15+4397065*x^14-3254740*x^13+2613145*x^12-2525255*x^11+2468336*x^10-2052630*x^9+1361039*x^8-707064*x^7+285523*x^6-88646*x^5+20753*x^4-3543*x^3+416*x^2-30*x+1)/(4596*x^20-43704*x^19+186506*x^18-511310*x^17+1007187*x^16-1474965*x^15+1618403*x^14-1357308*x^13+972013*x^12-793712*x^11+832334*x^10-845515*x^9+683265*x^8-418447*x^7+192892*x^6-66594*x^5+16978*x^4-3104*x^3+385*x^2-29*x+1)/(x-1)^4
	[6, 2, 1, 5, 4, 3] 024351_025341_034152_034251_035142_035241_042153_043152_043251_045123_045132_045231_052134_052143_053124_053142_053241_054123_054132_054231_124350_125340_134052_134250_135042_135240_142053_143052_143250_145023_145032_145230_152034_152043_153024_153042_153240_154023_154032_154230_234051_234150_235041_235140_241053_243051_243150_245031_245130_251034_251043_253041_253140_254031_254130_341052_342051_342150_351042_352041_352140
==============================
-(188*x^8-816*x^7+1510*x^6-1568*x^5+1013*x^4-420*x^3+109*x^2-16*x+1)*(12*x^4-28*x^3+22*x^2-8*x+1)^2/(22496*x^17-207392*x^16+952832*x^15-2789568*x^14+5717672*x^13-8632792*x^12+9918224*x^11-8859312*x^10+6236214*x^9-3483426*x^8+1545392*x^7-541624*x^6+148091*x^5-30899*x^4+4744*x^3-504*x^2+33*x-1)
	[3, 2, 5, 4, 1, 6] 031425_031524_032415_032514_041325_041523_041532_042315_042513_042531_043215_043512_043521_051324_051423_051432_052314_052413_052431_053214_053412_053421_054213_054312_054321_130425_130524_132405_132504_140325_140523_140532_142305_142503_143205_143502_150324_150423_150432_152304_152403_153204_153402_154203_154302_230415_230514_231405_231504_240315_240513_241305_241503_250314_250413_251304_251403_320415_320514_321405_321504
==============================
-(12*x^4-28*x^3+22*x^2-8*x+1)^4/(17808*x^17-167280*x^16+782224*x^15-2336688*x^14+4892796*x^13-7546948*x^12+8851796*x^11-8062908*x^10+5779669*x^9-3282323*x^8+1477848*x^7-524640*x^6+144999*x^5-30515*x^4+4715*x^3-503*x^2+33*x-1)
	[1, 4, 5, 2, 3, 6] 031425_031524_032415_032514_041325_041523_041532_042315_042513_043215_051324_051423_051432_052314_052413_053214_130425_130524_132405_132504_140325_140523_140532_142305_142503_143205_150324_150423_150432_152304_152403_153204_230415_230514_231405_231504_240315_240513_240531_241305_241503_250314_250413_250431_251304_251403_320415_320514_321405_321504_340512_340521_341502_350412_350421_351402_420513_421503_430512_430521_431502
==============================
-(x^2-3*x+1)*(x^23+10*x^22+4*x^21-61*x^20-2*x^19+161*x^18-157*x^17-271*x^16+609*x^15+26*x^14-795*x^13+319*x^12+367*x^11-146*x^10-75*x^9-77*x^8+67*x^7+24*x^6+8*x^5-30*x^4-x^3+15*x^2-7*x+1)*(-1+4*x)^2*(-1+3*x)^3*(x-1)^5*(2*x-1)^6/(55296*x^48+55296*x^47-1885824*x^46+2353216*x^45+11778272*x^44-2190928*x^43-197589640*x^42+624963276*x^41-669975222*x^40-406900251*x^39+1723542427*x^38-1290445893*x^37-221867521*x^36-274203828*x^35+1920824161*x^34+782929*x^33-3647102654*x^32-1696131296*x^31+20782478696*x^30-40442095127*x^29+39281852973*x^28-10066214666*x^27-29670156812*x^26+51971035361*x^25-44141243843*x^24+17853487508*x^23+6325708687*x^22-17749445630*x^21+18484411405*x^20-14701810518*x^19+10327420212*x^18-6638421210*x^17+3790023570*x^16-1682005365*x^15+244213726*x^14+536928463*x^13-746919966*x^12+605077885*x^11-360973636*x^10+168080536*x^9-62329898*x^8+18506414*x^7-4383097*x^6+818416*x^5-117941*x^4+12663*x^3-954*x^2+45*x-1)
	[5, 3, 4, 2, 1, 6] 024135_025134_025143_034125_034215_035124_035142_035214_035241_043125_043215_045123_045132_045213_045231_045312_045321_053124_053214_054123_054132_054213_054231_054312_054321_124035_125034_125043_134025_134205_135024_135042_135204_143025_143205_145023_145032_145203_145302_153024_153204_154023_154032_154203_154302_234015_234105_235014_235104_243015_243105_245013_245103_253014_253104_254013_254103_342015_342105_352014_352104
==============================
-(x^2+x-1)*(136*x^48+2416*x^47+21596*x^46+121248*x^45+466444*x^44+1254272*x^43+2240154*x^42+1920152*x^41-2325197*x^40-11132418*x^39-18318225*x^38-11863440*x^37+12852574*x^36+38170323*x^35+33038338*x^34-9878764*x^33-51432529*x^32-42127526*x^31+13600795*x^30+53391966*x^29+32457496*x^28-19663099*x^27-40736012*x^26-14590007*x^25+19322710*x^24+23248685*x^23+1733404*x^22-14428423*x^21-9052446*x^20+4413616*x^19+7127758*x^18+283339*x^17-3479315*x^16-1109382*x^15+1260919*x^14+693428*x^13-374847*x^12-288366*x^11+110578*x^10+86648*x^9-32306*x^8-21843*x^7+12313*x^6+1977*x^5-3392*x^4+1270*x^3-241*x^2+24*x-1)/(144*x^51+1672*x^50+7520*x^49-9028*x^48-280850*x^47-1697616*x^46-6187357*x^45-15512328*x^44-26714997*x^43-26744672*x^42+3027058*x^41+63280411*x^40+111050630*x^39+77541622*x^38-53163779*x^37-181131190*x^36-158935529*x^35+31115933*x^34+205807284*x^33+167510037*x^32-43995367*x^31-183244655*x^30-105199157*x^29+65471773*x^28+122178726*x^27+33283168*x^26-63714357*x^25-60091892*x^24+10124914*x^23+44723133*x^22+13106229*x^21-22494125*x^20-14942118*x^19+7984916*x^18+9472082*x^17-1727631*x^16-4503825*x^15+43427*x^14+1738572*x^13+140284*x^12-594357*x^11-40577*x^10+172548*x^9+1575*x^8-49080*x^7+11646*x^6+7571*x^5-5706*x^4+1729*x^3-288*x^2+26*x-1)
	[5, 3, 1, 6, 4, 2] 024135_025134_025143_034125_034215_035124_035142_035214_042315_043125_043215_045123_045132_045213_052314_053124_053214_054123_054132_054213_124035_125034_125043_134025_134205_135024_135042_135204_142305_143025_143205_145023_145032_145203_152304_153024_153204_154023_154032_154203_214035_215034_215043_234015_234105_235014_235104_243015_243105_245013_245103_253014_253104_254013_254103_314025_315024_324015_324105_325014_325104
==============================
-(x-1)*(7*x^10-50*x^9+185*x^8-468*x^7+817*x^6-974*x^5+753*x^4-363*x^3+104*x^2-16*x+1)/(2*x^12-28*x^11+180*x^10-649*x^9+1537*x^8-2552*x^7+3050*x^6-2586*x^5+1501*x^4-573*x^3+136*x^2-18*x+1)
	[5, 3, 1, 2, 4, 6] 024135_025134_025143_034125_034215_035124_035142_035214_042315_043125_043215_045123_045132_045213_052314_053124_053214_054123_054132_054213_124035_125034_125043_134025_134205_135024_135042_135204_142305_143025_143205_145023_145032_145203_152304_153024_153204_154023_154032_154203_234015_234105_235014_235041_235104_243015_243105_245013_245031_245103_253014_253104_254013_254031_254103_345012_345021_345102_354012_354021_354102
==============================
-(71*x^5-167*x^4+150*x^3-64*x^2+13*x-1)*(x^19+8*x^18+20*x^17+13*x^16-14*x^15+33*x^14+60*x^13-101*x^12-162*x^11+110*x^10+205*x^9-72*x^8-136*x^7+32*x^6+49*x^5-5*x^4-10*x^3-4*x^2+5*x-1)*(x^2-3*x+1)^6*(x-1)^8/(71*x^50-1019*x^49+5207*x^48-5637*x^47-57869*x^46+318870*x^45-822044*x^44+1359742*x^43-2224734*x^42+6720079*x^41-24402416*x^40+69126439*x^39-140679882*x^38+193494345*x^37-139448020*x^36-89459815*x^35+542691408*x^34-1353753123*x^33+2507960469*x^32-3229903396*x^31+2379806977*x^30-405202512*x^29-74038226*x^28-2549590776*x^27+5564905009*x^26-4084090240*x^25-2843247576*x^24+9913761483*x^23-10743278760*x^22+4696686562*x^21+2700697808*x^20-5757008001*x^19+3597020156*x^18+655455530*x^17-3808281989*x^16+4830698496*x^15-4322866883*x^14+3197012276*x^13-2045835285*x^12+1137677362*x^11-543548840*x^10+219930103*x^9-74364373*x^8+20746632*x^7-4708770*x^6+853964*x^5-120676*x^4+12795*x^3-957*x^2+45*x-1)
	[4, 2, 1, 6, 5, 3] 024135_025134_034125_034215_035124_035214_042315_043125_043215_045123_045213_045312_052314_052413_053124_053214_053412_054123_054213_054312_124035_125034_134025_134205_135024_135204_142305_143025_143205_145023_145203_145302_152304_152403_153024_153204_153402_154023_154203_154302_234015_234105_235014_235104_241305_243015_243105_245013_245103_251304_251403_253014_253104_254013_254103_341205_342015_342105_351204_352014_352104
==============================
-(84*x^8-485*x^7+1114*x^6-1376*x^5+1009*x^4-450*x^3+119*x^2-17*x+1)/(x-1)/(x^3-3*x^2+4*x-1)/(67*x^5-159*x^4+145*x^3-63*x^2+13*x-1)
	[4, 2, 1, 3, 5, 6] 024135_025134_034125_034215_035124_035214_042315_043125_043215_045123_045213_045312_052314_052413_053124_053214_053412_054123_054213_054312_124035_125034_134025_134205_135024_135204_142305_143025_143205_145023_145203_145302_152304_152403_153024_153204_153402_154023_154203_154302_234015_234105_235014_235104_243015_243105_245013_245103_245301_253014_253104_253401_254013_254103_254301_345012_345102_345201_354012_354102_354201
==============================
(49*x^25-1095*x^24+9670*x^23-49583*x^22+173065*x^21-442767*x^20+852460*x^19-1232389*x^18+1294523*x^17-892888*x^16+268325*x^15+63779*x^14+240111*x^13-1019711*x^12+1748088*x^11-1982485*x^10+1674561*x^9-1099558*x^8+569370*x^7-232323*x^6+73822*x^5-17856*x^4+3167*x^3-387*x^2+29*x-1)/(85*x^25-1836*x^24+16100*x^23-82193*x^22+283461*x^21-709110*x^20+1324600*x^19-1851188*x^18+1886882*x^17-1311581*x^16+572762*x^15-400896*x^14+1128987*x^13-2334866*x^12+3206759*x^11-3230774*x^10+2515061*x^9-1547996*x^8+758339*x^7-294418*x^6+89366*x^5-20710*x^4+3528*x^3-415*x^2+30*x-1)
	[6, 3, 1, 5, 4, 2] 024153_025134_025143_034152_034251_035124_035142_035241_042351_043152_043251_045123_045132_045231_052341_053142_053241_054123_054132_054231_124053_125034_125043_134052_134250_135024_135042_135240_142350_143052_143250_145023_145032_145230_152340_153042_153240_154023_154032_154230_214053_215034_215043_234051_234150_235041_235140_243051_243150_245031_245130_253041_253140_254031_254130_314052_315042_324051_324150_325041_325140
==============================
(3*x-1)*(2*x^16-5*x^15+16*x^14-20*x^13-19*x^12+34*x^11-23*x^10-9*x^9+x^8+14*x^7-21*x^6-5*x^5+x^4+x^3+x^2-3*x+1)*(9*x^3-14*x^2+7*x-1)^2*(-1+x)^6*(2*x-1)^8/(248832*x^44-2536704*x^43+8992128*x^42-11038912*x^41+12893824*x^40-171308960*x^39+855100584*x^38-2122306492*x^37+2897165080*x^36-1449973907*x^35-2438070191*x^34+6745034613*x^33-10250338665*x^32+15064950138*x^31-23003754969*x^30+29721346829*x^29-26378260057*x^28+8901495282*x^27+16408424417*x^26-37772681281*x^25+47366452059*x^24-45658135249*x^23+38281842158*x^22-30339356652*x^21+23549319216*x^20-17346146982*x^19+11229232959*x^18-5683230856*x^17+1529963802*x^16+877403081*x^15-1788497624*x^14+1746120323*x^13-1281946016*x^12+767227227*x^11-382392450*x^10+159274442*x^9-55236869*x^8+15822959*x^7-3698849*x^6+693435*x^5-101653*x^4+11215*x^3-875*x^2+43*x-1)
	[4, 3, 5, 2, 1, 6] 024315_025314_025413_034125_034215_035124_035214_035412_035421_043125_043215_045123_045132_045213_045231_045312_045321_053124_053214_054123_054132_054213_054231_054312_054321_124305_125304_125403_134025_134205_135024_135204_135402_143025_143205_145023_145032_145203_145302_153024_153204_154023_154032_154203_154302_234015_234105_235014_235104_243015_243105_245013_245103_253014_253104_254013_254103_342015_342105_352014_352104
==============================
(10*x^22-106*x^21+432*x^20-744*x^19-60*x^18+2592*x^17-4559*x^16+2407*x^15+2713*x^14-4786*x^13+1287*x^12+3108*x^11-3806*x^10+1836*x^9-390*x^8+196*x^7-104*x^6-248*x^5+391*x^4-245*x^3+81*x^2-14*x+1)*(26*x^6-108*x^5+167*x^4-130*x^3+55*x^2-12*x+1)*(2*x-1)^2*(x^2+x-1)^2*(-1+x)^4/(2496*x^41-31008*x^40+168732*x^39-520798*x^38+912564*x^37-522210*x^36-1232302*x^35+1231702*x^34+9852689*x^33-37750391*x^32+57346694*x^31-767819*x^30-180064003*x^29+396275996*x^28-409259904*x^27+42457380*x^26+550678419*x^25-918555955*x^24+721972718*x^23-105156280*x^22-425725522*x^21+498355018*x^20-181590867*x^19-185739319*x^18+357777994*x^17-327859174*x^16+212323828*x^15-101674103*x^14+24360910*x^13+19769809*x^12-35822877*x^11+32360676*x^10-20864046*x^9+10300992*x^8-3979049*x^7+1206865*x^6-285204*x^5+51530*x^4-6881*x^3+640*x^2-37*x+1)
	[4, 3, 1, 6, 5, 2] 024315_025314_025413_034125_034215_035124_035214_035412_042135_043125_043215_045123_045213_045312_052134_053124_053214_054123_054213_054312_124305_125304_125403_134025_134205_135024_135204_135402_142035_143025_143205_145023_145203_145302_152034_153024_153204_154023_154203_154302_214305_215304_215403_234015_234105_235014_235104_243015_243105_245013_245103_253014_253104_254013_254103_314205_315204_324015_324105_325014_325104
==============================
-(305*x^7-972*x^6+1328*x^5-1003*x^4+450*x^3-119*x^2+17*x-1)/(3*x-1)/(67*x^4-95*x^3+51*x^2-12*x+1)/(-1+x)^3
	[4, 3, 1, 2, 5, 6] 024315_025314_025413_034125_034215_035124_035214_035412_042135_043125_043215_045123_045213_045312_052134_053124_053214_054123_054213_054312_124305_125304_125403_134025_134205_135024_135204_135402_142035_143025_143205_145023_145203_145302_152034_153024_153204_154023_154203_154302_234015_234105_235014_235104_235401_243015_243105_245013_245103_245301_253014_253104_254013_254103_254301_345012_345102_345201_354012_354102_354201
==============================
-(12*x^9-185*x^8+772*x^7-1499*x^6+1645*x^5-1107*x^4+467*x^3-120*x^2+17*x-1)/(x-1)/(32*x^9-169*x^8+592*x^7-1228*x^6+1457*x^5-1038*x^4+454*x^3-119*x^2+17*x-1)
	[5, 2, 1, 3, 4, 6] 024315_025314_034125_034215_035124_035214_042135_043125_043215_045123_045132_045213_052134_052143_053124_053142_053214_054123_054132_054213_124305_125304_134025_134205_135024_135204_142035_143025_143205_145023_145032_145203_152034_152043_153024_153042_153204_154023_154032_154203_234015_234105_235014_235104_243015_243105_245013_245031_245103_253014_253041_253104_254013_254031_254103_345012_345021_345102_354012_354021_354102
==============================
(4*x^28-36*x^27+126*x^26-160*x^25-278*x^24+1560*x^23-3308*x^22+4758*x^21-6078*x^20+7390*x^19-6023*x^18-489*x^17+6983*x^16-4960*x^15-2375*x^14+3831*x^13+774*x^12-3278*x^11+2556*x^10-2675*x^9+3573*x^8-2674*x^7+354*x^6+1099*x^5-1047*x^4+475*x^3-122*x^2+17*x-1)*(x-1)^2*(x^3-3*x^2+4*x-1)^2*(2*x^4-8*x^3+9*x^2-6*x+1)^2/(112*x^49-2176*x^48+19464*x^47-109072*x^46+454804*x^45-1651980*x^44+5813126*x^43-19524850*x^42+58148556*x^41-147059800*x^40+315334260*x^39-586229770*x^38+973828452*x^37-1482554919*x^36+2100238953*x^35-2798017857*x^34+3546085299*x^33-4292664651*x^32+4868243501*x^31-4934555225*x^30+4140829700*x^29-2408253925*x^28+80031863*x^27+2166958383*x^26-3572460966*x^25+3661864249*x^24-2602953149*x^23+1186127449*x^22-271609955*x^21+170503136*x^20-564151243*x^19+943427079*x^18-1030501024*x^17+842912745*x^16-528464189*x^15+223380675*x^14-7258791*x^13-97162668*x^12+112461786*x^11-82676336*x^10+45800135*x^9-19989018*x^8+6956117*x^7-1925593*x^6+418838*x^5-69992*x^4+8663*x^3-747*x^2+40*x-1)
	[1, 6, 4, 3, 5, 2] 024315_025314_034125_034215_035124_035214_043125_043215_045123_045132_045213_053124_053214_054123_054132_054213_124305_125304_134025_134205_135024_135204_143025_143205_145023_145032_145203_153024_153204_154023_154032_154203_214305_215304_234015_234105_235014_235104_243015_243105_245013_245103_253014_253104_254013_254103_314205_315204_324015_324105_325014_325104_342015_342105_352014_352104_413205_423015_423105_432015_432105
==============================
-(x-1)*(16*x^24+56*x^23+52*x^22-84*x^21-228*x^20+100*x^19+844*x^18+900*x^17-195*x^16-1276*x^15-413*x^14+1412*x^13+593*x^12-1232*x^11-791*x^10+752*x^9+619*x^8-249*x^7-261*x^6+104*x^4+2*x^3-30*x^2+10*x-1)*(2*x^5+2*x^4-4*x^3-2*x^2+5*x-1)^2*(2*x^3+2*x^2+2*x-1)^2*(x^2+x-1)^3/(256*x^54+2304*x^53+5440*x^52-18560*x^51-145248*x^50-338272*x^49-79808*x^48+1256976*x^47+2185152*x^46-1784912*x^45-10766488*x^44-10727200*x^43+12987872*x^42+38631452*x^41+13115856*x^40-61295136*x^39-78865488*x^38+32739060*x^37+143283206*x^36+57132244*x^35-145894022*x^34-151670783*x^33+88858802*x^32+207062683*x^31-7199864*x^30-213684017*x^29-71376102*x^28+169856439*x^27+115562632*x^26-98312477*x^25-110932759*x^24+38743882*x^23+77814862*x^22-9314627*x^21-44510161*x^20+1135529*x^19+22835907*x^18-794803*x^17-10786967*x^16+1317990*x^15+4321193*x^14-1027424*x^13-1272090*x^12+357847*x^11+348066*x^10-81114*x^9-137154*x^8+69908*x^7+13741*x^6-24470*x^5+10742*x^4-2572*x^3+365*x^2-29*x+1)
	[4, 2, 5, 3, 1, 6] 034125_034215_035124_035214_042315_043125_043215_045123_045132_045213_045231_045312_045321_052314_052413_053124_053214_053412_053421_054123_054132_054213_054231_054312_054321_134025_134205_135024_135204_142305_143025_143205_145023_145032_145203_145302_152304_152403_153024_153204_153402_154023_154032_154203_154302_234015_234105_235014_235104_243015_243105_245013_245103_253014_253104_254013_254103_324015_324105_325014_325104
==============================
(6*x^12+28*x^11+83*x^10+120*x^9+42*x^8-152*x^7-119*x^6+78*x^5+42*x^4+2*x^3-27*x^2+10*x-1)/(12*x^12+52*x^11+142*x^10+229*x^9+135*x^8-132*x^7-204*x^6+56*x^5+50*x^4+22*x^3-36*x^2+11*x-1)
	[1, 3, 5, 2, 4, 6] 034125_034215_035124_035214_042315_043125_043215_045123_045132_045213_052314_053124_053214_054123_054132_054213_134025_134205_135024_135204_142305_143025_143205_145023_145032_145203_152304_153024_153204_154023_154032_154203_234015_234105_235014_235104_243015_243105_245013_245031_245103_253014_253104_254013_254031_254103_324015_324105_325014_325104_345012_345021_345102_354012_354021_354102_425013_425103_435012_435021_435102
